On the Efficiency of K-Means Clustering: Evaluation, Optimization, and Algorithm Selection

This paper presents a thorough evaluation of the existing methods that accelerate Lloyd's algorithm for fast k-means clustering. To do so, we analyze the pruning mechanisms of existing methods, and summarize their common pipeline into a unified evaluation framework UniK. UniK embraces a class of well-known methods and enables a fine-grained performance breakdown. Within UniK, we thoroughly evaluate the pros and cons of existing methods using multiple performance metrics on a number of datasets. Furthermore, we derive an optimized algorithm over UniK, which effectively hybridizes multiple existing methods for more aggressive pruning. To take this further, we investigate whether the most efficient method for a given clustering task can be automatically selected by machine learning, to benefit practitioners and researchers.

==> graph/NewPlot/all-dataset-speedup.sh <==
alg_c=4
dfile="./plot/runingtimeratio10.txt"
epsfile="./figure/all-dataset-speedup.eps"
height=500

echo "$epsfile"
cmd="
load 'settings.gp'
set term postscript enhanced eps 32
set output \"${epsfile}\"
set logscale y 10
#set format y \"10^{%L}\"
set tmargin 1
set rmargin 0.5
set lmargin 4.5
set bmargin 2
set title \"k=10\" font \"Calibri-Bold, 32\" offset 0,-1,0
set xrange [ 0:  41]
set yrange [ 0.1: \"${height}\"]
set ytics offset 0.8,0 font fontYtics offset 1,0,0
#set title \"Porto\" font fontTitle offset 0,-0.5,0
set xtics font fontXtics scale 0 offset 1.5, 0 ( dataCross 2,  dataConf 6, dataCovt 10, dataEuro 14,  dataKeggDirected 18, dataKegg 22, dataNYC  26, dataSkin 30,  dataPower 34, dataRoadNetwork 38)

set ylabel offset 2.7, 0 \"Speedup\"   font  fontYlable 
#set xlabel offset 0.1, 0.5 \"{/Calibri-Bold-Oblique |D|}\"   font  fontXlable

set key above vertical font 'Calibri,11' spacing 0.2 maxrows 1
#set key above font 'Calibri,30' spacing 1 maxrow 1
unset key
set boxwidth 0.25
set size 2, 1

plot '$dfile' using ((\$1)-1)*${alg_c}+1.25:(\$15)   title algIndex with boxes fill pattern ${pattern1} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+1.5:(\$3)   title algELkan with boxes fill pattern ${pattern2} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+1.75:(\$4)   title algHamely with boxes fill pattern ${pattern3} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.0:(\$5)   title algDrake with boxes fill pattern ${pattern4} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.25:(\$6)   title algAnnu with boxes fill pattern ${pattern5} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.5:(\$7)   title algBroder with boxes fill pattern ${pattern6} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.75:(\$9)   title algYinYang with boxes fill pattern ${pattern7} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.0:(\$8)   title algHeap with boxes fill pattern ${pattern8} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.25:(\$10)   title algNewling with boxes fs solid 0.20 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.5:(\$11)   title algBlockVector with boxes fs solid 0.40 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.75:(\$12)   title algRegroup with boxes fs solid 0.60 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+4.0:(\$13)   title algRysa with boxes fs solid 0.80 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+4.25:(\$14)   title algFull with boxes fs solid 0.90 lt 1 lw 2
"
echo "$cmd" | gnuplot




==> graph/NewPlot/all-dataset-speedup_100.sh <==
alg_c=4
dfile="./plot/runingtimeratio100.txt"
epsfile="./figure/all-dataset-speedup100.eps"
height=500

echo "$epsfile"
cmd="
load 'settings.gp'
set term postscript enhanced eps 32
set output \"${epsfile}\"
set logscale y 10
#set format y \"10^{%L}\"
set tmargin 1
set rmargin 0.5
set lmargin 4.5
set bmargin 2
set title \"k=100\" font \"Calibri-Bold, 32\" offset 0,-1,0

set xrange [ 0:  41]
set yrange [ 0.1: \"${height}\"]
set ytics offset 0.8,0 font fontYtics offset 1,0,0
#set title \"Porto\" font fontTitle offset 0,-0.5,0
set xtics font fontXtics scale 0 offset 1.5, 0 ( dataCross 2,  dataConf 6, dataCovt 10, dataEuro 14,  dataKeggDirected 18, dataKegg 22, dataNYC  26, dataSkin 30,  dataPower 34, dataRoadNetwork 38)

set ylabel offset 2.7, 0 \"Speedup\"   font  fontYlable 
#set xlabel offset 0.1, 0.5 \"{/Calibri-Bold-Oblique |D|}\"   font  fontXlable

set key above vertical font 'Calibri,11' spacing 0.2 maxrows 1
#set key above font 'Calibri,30' spacing 1 maxrow 1
unset key
set boxwidth 0.25
set size 2, 1

plot '$dfile' using ((\$1)-1)*${alg_c}+1.25:(\$15)   title algIndex with boxes fill pattern ${pattern1} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+1.5:(\$3)   title algELkan with boxes fill pattern ${pattern2} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+1.75:(\$4)   title algHamely with boxes fill pattern ${pattern3} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.0:(\$5)   title algDrake with boxes fill pattern ${pattern4} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.25:(\$6)   title algAnnu with boxes fill pattern ${pattern5} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.5:(\$7)   title algBroder with boxes fill pattern ${pattern6} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.75:(\$9)   title algYinYang with boxes fill pattern ${pattern7} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.0:(\$8)   title algHeap with boxes fill pattern ${pattern8} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.25:(\$10)   title algNewling with boxes fs solid 0.20 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.5:(\$11)   title algBlockVector with boxes fs solid 0.40 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.75:(\$12)   title algRegroup with boxes fs solid 0.60 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+4.0:(\$13)   title algRysa with boxes fs solid 0.80 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+4.25:(\$14)   title algFull with boxes fs solid 0.90 lt 1 lw 2
"
echo "$cmd" | gnuplot




==> graph/NewPlot/all-dataset-speedup_copy.sh <==
alg_c=4
dfile="./plot/runingtimeratio10.txt"
epsfile="./figure/all-dataset-speedup.eps"
height=150

echo "$epsfile"
cmd="
load 'settings.gp'
set term postscript enhanced eps color
set output \"${epsfile}\"
set logscale y 10
#set format y \"10^{%L}\"
set tmargin 6
#set tmargin 1
set rmargin 0.5
set lmargin 6.5
set bmargin 2

set xrange [ 0:  45]
set yrange [ 0.1: \"${height}\"]
set ytics offset 0.8,0 font fontYtics offset 1,0,0
#set title \"Porto\" font fontTitle offset 0,-0.5,0
set xtics font fontXtics scale 0 offset 1.5, 0 ( dataCross 2,  dataConf 6, dataCovt 10, dataEuro 14,  dataKeggDirected 18, dataKegg 22, dataNYC  26, dataPhone 30,  dataPower 34, dataRoadNetwork 38,  dataCensus 42)

set ylabel offset 0.8, 0 \"Speedup\"   font  fontYlable 
#set xlabel offset 0.1, 0.5 \"{/Calibri-Bold-Oblique |D|}\"   font  fontXlable


set key above font 'Calibri,32' spacing 0.8 maxrow 2
#unset key
set boxwidth 0.25
set size 2, 1.1

plot '$dfile' using ((\$1)-1)*${alg_c}+1.25:(\$15)   title algIndex with boxes fill solid 1 linecolor rgb color0 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+1.5:(\$3)   title algELkan with boxes fill pattern ${pattern2} linecolor rgb color2 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+1.75:(\$4)   title algHamely with boxes fill pattern ${pattern3} linecolor rgb color3 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.0:(\$5)   title algDrake with boxes fill pattern ${pattern4} linecolor rgb color4 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.25:(\$6)   title algAnnu with boxes fill pattern ${pattern5} linecolor rgb color5 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.5:(\$7)   title algBroder with boxes fill pattern ${pattern6} linecolor rgb color6 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.75:(\$9)   title algYinYang with boxes fill pattern ${pattern7} linecolor rgb color7 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.0:(\$8)   title algHeap with boxes fill pattern ${pattern8} linecolor rgb color8 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.25:(\$10)   title algNewling with boxes fill pattern ${pattern9} linecolor rgb color9 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.5:(\$11)   title algRysa with boxes fill pattern ${pattern10} linecolor rgb color10 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.75:(\$12)   title algBlockVector with boxes fill pattern ${pattern11} linecolor rgb color11 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+4:(\$13)   title algRegroup with boxes fill pattern ${pattern12} linecolor rgb color12 lt 1 lw 2
"
echo "$cmd" | gnuplot




==> graph/NewPlot/assign-speedup.sh <==
alg_c=4
dfile="./plot/assigntimeratio10.txt"
epsfile="./figure/assign-speedup.eps"
height=500

echo "$epsfile"
cmd="
load 'settings.gp'
set term postscript enhanced eps 32
set output \"${epsfile}\"
set logscale y 10
#set format y \"10^{%L}\"
set tmargin 1
set rmargin 0.5
set lmargin 4.5
set bmargin 2

set xrange [ 0:  41]
set yrange [ 0.1: \"${height}\"]
set ytics offset 0.8,0 font fontYtics offset 1,0,0
#set title \"Porto\" font fontTitle offset 0,-0.5,0
set xtics font fontXtics scale 0 offset 1.5, 0 ( dataCross 2,  dataConf 6, dataCovt 10, dataEuro 14,  dataKeggDirected 18, dataKegg 22, dataNYC  26, dataSkin 30,  dataPower 34, dataRoadNetwork 38)

set ylabel offset 2.7, 0 \"Assign Speedup\"   font  fontYlable 
#set xlabel offset 0.1, 0.5 \"{/Calibri-Bold-Oblique |D|}\"   font  fontXlable

set key above vertical font 'Calibri,11' spacing 0.2 maxrows 1
#set key above font 'Calibri,30' spacing 1 maxrow 1
unset key
set boxwidth 0.25
set size 2, 1

plot '$dfile' using ((\$1)-1)*${alg_c}+1.25:(\$15)   title algIndex with boxes fill pattern ${pattern1} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+1.5:(\$3)   title algELkan with boxes fill pattern ${pattern2} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+1.75:(\$4)   title algHamely with boxes fill pattern ${pattern3} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.0:(\$5)   title algDrake with boxes fill pattern ${pattern4} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.25:(\$6)   title algAnnu with boxes fill pattern ${pattern5} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.5:(\$7)   title algBroder with boxes fill pattern ${pattern6} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.75:(\$9)   title algYinYang with boxes fill pattern ${pattern7} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.0:(\$8)   title algHeap with boxes fill pattern ${pattern8} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.25:(\$10)   title algNewling with boxes fs solid 0.20 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.5:(\$11)   title algBlockVector with boxes fs solid 0.40 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.75:(\$12)   title algRegroup with boxes fs solid 0.60 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+4.0:(\$13)   title algRysa with boxes fs solid 0.80 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+4.25:(\$14)   title algFull with boxes fs solid 0.90 lt 1 lw 2
"
echo "$cmd" | gnuplot




==> graph/NewPlot/assign-speedup_100.sh <==
alg_c=4
dfile="./plot/assigntimeratio100.txt"
epsfile="./figure/assign-speedup100.eps"
height=500

echo "$epsfile"
cmd="
load 'settings.gp'
set term postscript enhanced eps 32
set output \"${epsfile}\"
set logscale y 10
#set format y \"10^{%L}\"
set tmargin 1
set rmargin 0.5
set lmargin 4.5
set bmargin 2

set xrange [ 0:  41]
set yrange [ 0.1: \"${height}\"]
set ytics offset 0.8,0 font fontYtics offset 1,0,0
#set title \"Porto\" font fontTitle offset 0,-0.5,0
set xtics font fontXtics scale 0 offset 1.5, 0 ( dataCross 2,  dataConf 6, dataCovt 10, dataEuro 14,  dataKeggDirected 18, dataKegg 22, dataNYC  26, dataSkin 30,  dataPower 34, dataRoadNetwork 38)

set ylabel offset 2.7, 0 \"Assign Speedup\"   font  fontYlable 
#set xlabel offset 0.1, 0.5 \"{/Calibri-Bold-Oblique |D|}\"   font  fontXlable

set key above vertical font 'Calibri,11' spacing 0.2 maxrows 1
#set key above font 'Calibri,30' spacing 1 maxrow 1
unset key
set boxwidth 0.25
set size 2, 1

plot '$dfile' using ((\$1)-1)*${alg_c}+1.25:(\$15)   title algIndex with boxes fill pattern ${pattern1} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+1.5:(\$3)   title algELkan with boxes fill pattern ${pattern2} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+1.75:(\$4)   title algHamely with boxes fill pattern ${pattern3} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.0:(\$5)   title algDrake with boxes fill pattern ${pattern4} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.25:(\$6)   title algAnnu with boxes fill pattern ${pattern5} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.5:(\$7)   title algBroder with boxes fill pattern ${pattern6} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.75:(\$9)   title algYinYang with boxes fill pattern ${pattern7} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.0:(\$8)   title algHeap with boxes fill pattern ${pattern8} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.25:(\$10)   title algNewling with boxes fs solid 0.20 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.5:(\$11)   title algBlockVector with boxes fs solid 0.40 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.75:(\$12)   title algRegroup with boxes fs solid 0.60 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+4.0:(\$13)   title algRysa with boxes fs solid 0.80 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+4.25:(\$14)   title algFull with boxes fs solid 0.90 lt 1 lw 2
"
echo "$cmd" | gnuplot




==> graph/NewPlot/boundCompare.sh <==
alg_c=4
dfile="./plot/boundCompares10.txt"
epsfile="./figure/boundCompare.eps"
height=1000000000

echo "$epsfile"
cmd="
load 'settings.gp'
set term postscript enhanced eps 32
set output \"${epsfile}\"
set logscale y 10
set format y \"10^{%L}\"
set tmargin 3
set tmargin 1
set rmargin 0.5
set lmargin 4.5
set bmargin 2

set xrange [ 0:  41]
set yrange [ 1000: \"${height}\"]
set ytics offset 0.8,0 font fontYtics offset 1,0,0
#set title \"Porto\" font fontTitle offset 0,-0.5,0
set xtics font fontXtics scale 0 offset 1.5, 0 ( dataCross 2,  dataConf 6, dataCovt 10, dataEuro 14,  dataKeggDirected 18, dataKegg 22, dataNYC  26, dataSkin 30,  dataPower 34, dataRoadNetwork 38)

set ylabel offset 1, 0 \"#Bound Comparison\"   font  fontYlable 
#set xlabel offset 0.1, 0.5 \"{/Calibri-Bold-Oblique |D|}\"   font  fontXlable


set key above font 'Calibri,32' spacing 0.8 maxrow 1
unset key
set boxwidth 0.25
set size 2, 1

plot '$dfile' using ((\$1)-1)*${alg_c}+1.25:(\$15)   title algIndex with boxes fill pattern ${pattern1} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+1.5:(\$3)   title algELkan with boxes fill pattern ${pattern2} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+1.75:(\$4)   title algHamely with boxes fill pattern ${pattern3} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.0:(\$5)   title algDrake with boxes fill pattern ${pattern4} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.25:(\$6)   title algAnnu with boxes fill pattern ${pattern5} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.5:(\$7)   title algBroder with boxes fill pattern ${pattern6} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.75:(\$9)   title algYinYang with boxes fill pattern ${pattern7} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.0:(\$8)   title algHeap with boxes fill pattern ${pattern8} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.25:(\$10)   title algNewling with boxes fs solid 0.20 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.5:(\$11)   title algBlockVector with boxes fs solid 0.40 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.75:(\$12)   title algRegroup with boxes fs solid 0.60 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+4.0:(\$13)   title algRysa with boxes fs solid 0.80 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+4.25:(\$14)   title algFull with boxes fs solid 0.90 lt 1 lw 2
"
echo "$cmd" | gnuplot




==> graph/NewPlot/boundCompare_100.sh <==
alg_c=4
dfile="./plot/boundCompares100.txt"
epsfile="./figure/boundCompare100.eps"
height=10000000000

echo "$epsfile"
cmd="
load 'settings.gp'
set term postscript enhanced eps 32
set output \"${epsfile}\"
set logscale y 10
set format y \"10^{%L}\"
set tmargin 3
set tmargin 1
set rmargin 0.5
set lmargin 4.5
set bmargin 2

set xrange [ 0:  41]
set yrange [ 1000: \"${height}\"]
set ytics offset 0.8,0 font fontYtics offset 1,0,0
#set title \"Porto\" font fontTitle offset 0,-0.5,0
set xtics font fontXtics scale 0 offset 1.5, 0 ( dataCross 2,  dataConf 6, dataCovt 10, dataEuro 14,  dataKeggDirected 18, dataKegg 22, dataNYC  26, dataSkin 30,  dataPower 34, dataRoadNetwork 38)

set ylabel offset 1.8, 0 \"#Bound Access\"   font  fontYlable 
#set xlabel offset 0.1, 0.5 \"{/Calibri-Bold-Oblique |D|}\"   font  fontXlable


set key above font 'Calibri,32' spacing 0.8 maxrow 1
unset key
set boxwidth 0.25
set size 2, 1

plot '$dfile' using ((\$1)-1)*${alg_c}+1.25:(\$15)   title algIndex with boxes fill pattern ${pattern1} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+1.5:(\$3)   title algELkan with boxes fill pattern ${pattern2} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+1.75:(\$4)   title algHamely with boxes fill pattern ${pattern3} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.0:(\$5)   title algDrake with boxes fill pattern ${pattern4} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.25:(\$6)   title algAnnu with boxes fill pattern ${pattern5} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.5:(\$7)   title algBroder with boxes fill pattern ${pattern6} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.75:(\$9)   title algYinYang with boxes fill pattern ${pattern7} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.0:(\$8)   title algHeap with boxes fill pattern ${pattern8} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.25:(\$10)   title algNewling with boxes fs solid 0.20 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.5:(\$11)   title algBlockVector with boxes fs solid 0.40 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.75:(\$12)   title algRegroup with boxes fs solid 0.60 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+4.0:(\$13)   title algRysa with boxes fs solid 0.80 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+4.25:(\$14)   title algFull with boxes fs solid 0.90 lt 1 lw 2
"
echo "$cmd" | gnuplot




==> graph/NewPlot/boundupdate.sh <==
alg_c=4
dfile="./plot/boundUpdates10.txt"
epsfile="./figure/boundUpdate.eps"
height=1000000000

echo "$epsfile"
cmd="
load 'settings.gp'
set term postscript enhanced eps 32
set output \"${epsfile}\"
set logscale y 10
set format y \"10^{%L}\"
set tmargin 3
set tmargin 1
set rmargin 0.5
set lmargin 4.5
set bmargin 2

set xrange [ 0:  41]
set yrange [ 1000: \"${height}\"]
set ytics offset 0.8,0 font fontYtics offset 1,0,0
#set title \"Porto\" font fontTitle offset 0,-0.5,0
set xtics font fontXtics scale 0 offset 1.5, 0 ( dataCross 2,  dataConf 6, dataCovt 10, dataEuro 14,  dataKeggDirected 18, dataKegg 22, dataNYC  26, dataSkin 30,  dataPower 34, dataRoadNetwork 38)

set ylabel offset 1, 0 \"#Bound Update\"   font  fontYlable 
#set xlabel offset 0.1, 0.5 \"{/Calibri-Bold-Oblique |D|}\"   font  fontXlable


set key above font 'Calibri,32' spacing 0.8 maxrow 1
unset key
set boxwidth 0.25
set size 2, 1

plot '$dfile' using ((\$1)-1)*${alg_c}+1.25:(\$15)   title algIndex with boxes fill pattern ${pattern1} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+1.5:(\$3)   title algELkan with boxes fill pattern ${pattern2} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+1.75:(\$4)   title algHamely with boxes fill pattern ${pattern3} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.0:(\$5)   title algDrake with boxes fill pattern ${pattern4} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.25:(\$6)   title algAnnu with boxes fill pattern ${pattern5} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.5:(\$7)   title algBroder with boxes fill pattern ${pattern6} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.75:(\$9)   title algYinYang with boxes fill pattern ${pattern7} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.0:(\$8)   title algHeap with boxes fill pattern ${pattern8} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.25:(\$10)   title algNewling with boxes fs solid 0.20 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.5:(\$11)   title algBlockVector with boxes fs solid 0.40 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.75:(\$12)   title algRegroup with boxes fs solid 0.60 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+4.0:(\$13)   title algRysa with boxes fs solid 0.80 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+4.25:(\$14)   title algFull with boxes fs solid 0.90 lt 1 lw 2
"
echo "$cmd" | gnuplot




==> graph/NewPlot/boundupdate_100.sh <==
alg_c=4
dfile="./plot/boundUpdates100.txt"
epsfile="./figure/boundUpdate100.eps"
height=10000000000

echo "$epsfile"
cmd="
load 'settings.gp'
set term postscript enhanced eps 32
set output \"${epsfile}\"
set logscale y 10
set format y \"10^{%L}\"
set tmargin 3
set tmargin 1
set rmargin 0.5
set lmargin 4.5
set bmargin 2

set xrange [ 0:  41]
set yrange [ 1000: \"${height}\"]
set ytics offset 0.8,0 font fontYtics offset 1,0,0
#set title \"Porto\" font fontTitle offset 0,-0.5,0
set xtics font fontXtics scale 0 offset 1.5, 0 ( dataCross 2,  dataConf 6, dataCovt 10, dataEuro 14,  dataKeggDirected 18, dataKegg 22, dataNYC  26, dataSkin 30,  dataPower 34, dataRoadNetwork 38)

set ylabel offset 1.8, 0 \"#Bound Update\"   font  fontYlable 
#set xlabel offset 0.1, 0.5 \"{/Calibri-Bold-Oblique |D|}\"   font  fontXlable


set key above font 'Calibri,32' spacing 0.8 maxrow 1
unset key
set boxwidth 0.25
set size 2, 1

plot '$dfile' using ((\$1)-1)*${alg_c}+1.25:(\$15)   title algIndex with boxes fill pattern ${pattern1} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+1.5:(\$3)   title algELkan with boxes fill pattern ${pattern2} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+1.75:(\$4)   title algHamely with boxes fill pattern ${pattern3} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.0:(\$5)   title algDrake with boxes fill pattern ${pattern4} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.25:(\$6)   title algAnnu with boxes fill pattern ${pattern5} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.5:(\$7)   title algBroder with boxes fill pattern ${pattern6} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.75:(\$9)   title algYinYang with boxes fill pattern ${pattern7} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.0:(\$8)   title algHeap with boxes fill pattern ${pattern8} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.25:(\$10)   title algNewling with boxes fs solid 0.20 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.5:(\$11)   title algBlockVector with boxes fs solid 0.40 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.75:(\$12)   title algRegroup with boxes fs solid 0.60 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+4.0:(\$13)   title algRysa with boxes fs solid 0.80 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+4.25:(\$14)   title algFull with boxes fs solid 0.90 lt 1 lw 2
"
echo "$cmd" | gnuplot




==> graph/NewPlot/dataAccess.sh <==
alg_c=4
dfile="./plot/dataAccess10.txt"
epsfile="./figure/dataAccess.eps"
height=1000000000

echo "$epsfile"
cmd="
load 'settings.gp'
set term postscript enhanced eps 32
set output \"${epsfile}\"
set logscale y 10
set format y \"10^{%L}\"
set tmargin 3
set tmargin 1
set rmargin 0.5
set lmargin 4.5
set bmargin 2

set xrange [ 0:  41]
set yrange [ 1000: \"${height}\"]
set ytics offset 0.8,0 font fontYtics offset 1,0,0
#set title \"Porto\" font fontTitle offset 0,-0.5,0
set xtics font fontXtics scale 0 offset 1.5, 0 ( dataCross 2,  dataConf 6, dataCovt 10, dataEuro 14,  dataKeggDirected 18, dataKegg 22, dataNYC  26, dataSkin 30,  dataPower 34, dataRoadNetwork 38)

set ylabel offset 1, 0 \"#Data Access\"   font  fontYlable 
#set xlabel offset 0.1, 0.5 \"{/Calibri-Bold-Oblique |D|}\"   font  fontXlable


set key above font 'Calibri,32' spacing 0.8 maxrow 1
unset key
set boxwidth 0.25
set size 2, 1

plot '$dfile' using ((\$1)-1)*${alg_c}+1.25:(\$15)   title algIndex with boxes fill pattern ${pattern1} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+1.5:(\$3)   title algELkan with boxes fill pattern ${pattern2} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+1.75:(\$4)   title algHamely with boxes fill pattern ${pattern3} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.0:(\$5)   title algDrake with boxes fill pattern ${pattern4} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.25:(\$6)   title algAnnu with boxes fill pattern ${pattern5} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.5:(\$7)   title algBroder with boxes fill pattern ${pattern6} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.75:(\$9)   title algYinYang with boxes fill pattern ${pattern7} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.0:(\$8)   title algHeap with boxes fill pattern ${pattern8} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.25:(\$10)   title algNewling with boxes fs solid 0.20 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.5:(\$11)   title algBlockVector with boxes fs solid 0.40 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.75:(\$12)   title algRegroup with boxes fs solid 0.60 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+4.0:(\$13)   title algRysa with boxes fs solid 0.80 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+4.25:(\$14)   title algFull with boxes fs solid 0.90 lt 1 lw 2
"
echo "$cmd" | gnuplot




==> graph/NewPlot/dataAccess_100.sh <==
alg_c=4
dfile="./plot/dataAccess100.txt"
epsfile="./figure/dataAccess100.eps"
height=10000000000

echo "$epsfile"
cmd="
load 'settings.gp'
set term postscript enhanced eps 32
set output \"${epsfile}\"
set logscale y 10
set format y \"10^{%L}\"
set tmargin 3
set tmargin 1
set rmargin 0.5
set lmargin 4.5
set bmargin 2

set xrange [ 0:  41]
set yrange [ 1000: \"${height}\"]
set ytics offset 0.8,0 font fontYtics offset 1,0,0
#set title \"Porto\" font fontTitle offset 0,-0.5,0
set xtics font fontXtics scale 0 offset 1.5, 0 ( dataCross 2,  dataConf 6, dataCovt 10, dataEuro 14,  dataKeggDirected 18, dataKegg 22, dataNYC  26, dataSkin 30,  dataPower 34, dataRoadNetwork 38)

set ylabel offset 1.8, 0 \"#Data Access\"   font  fontYlable 
#set xlabel offset 0.1, 0.5 \"{/Calibri-Bold-Oblique |D|}\"   font  fontXlable


set key above font 'Calibri,32' spacing 0.8 maxrow 1
unset key
set boxwidth 0.25
set size 2, 1

plot '$dfile' using ((\$1)-1)*${alg_c}+1.25:(\$15)   title algIndex with boxes fill pattern ${pattern1} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+1.5:(\$3)   title algELkan with boxes fill pattern ${pattern2} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+1.75:(\$4)   title algHamely with boxes fill pattern ${pattern3} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.0:(\$5)   title algDrake with boxes fill pattern ${pattern4} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.25:(\$6)   title algAnnu with boxes fill pattern ${pattern5} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.5:(\$7)   title algBroder with boxes fill pattern ${pattern6} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.75:(\$9)   title algYinYang with boxes fill pattern ${pattern7} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.0:(\$8)   title algHeap with boxes fill pattern ${pattern8} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.25:(\$10)   title algNewling with boxes fs solid 0.20 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.5:(\$11)   title algBlockVector with boxes fs solid 0.40 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.75:(\$12)   title algRegroup with boxes fs solid 0.60 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+4.0:(\$13)   title algRysa with boxes fs solid 0.80 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+4.25:(\$14)   title algFull with boxes fs solid 0.90 lt 1 lw 2
"
echo "$cmd" | gnuplot




==> graph/NewPlot/memoryUsage.sh <==
alg_c=4
dfile="./plot/memoryUsage10.txt"
epsfile="./figure/memoryUsage.eps"
height=1000

echo "$epsfile"
cmd="
load 'settings.gp'
set term postscript enhanced eps 32
set output \"${epsfile}\"
set logscale y 10
set format y \"10^{%L}\"
set tmargin 3
set tmargin 1
set rmargin 0.5
set lmargin 4.5
set bmargin 2

set xrange [ 0:  41]
set yrange [ 0: \"${height}\"]
set ytics offset 0.8,0 font fontYtics offset 1,0,0
#set title \"Porto\" font fontTitle offset 0,-0.5,0
set xtics font fontXtics scale 0 offset 1.5, 0 ( dataCross 2,  dataConf 6, dataCovt 10, dataEuro 14,  dataKeggDirected 18, dataKegg 22, dataNYC  26, dataSkin 30,  dataPower 34, dataRoadNetwork 38)

set ylabel offset 1.8, 0 \"Memory Usage (MB)\"   font  fontYlable 
#set xlabel offset 0.1, 0.5 \"{/Calibri-Bold-Oblique |D|}\"   font  fontXlable


set key above font 'Calibri,32' spacing 0.8 maxrow 1
unset key
set boxwidth 0.25
set size 2, 1

plot '$dfile' using ((\$1)-1)*${alg_c}+1.25:(\$15)   title algIndex with boxes fill pattern ${pattern1} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+1.5:(\$3)   title algELkan with boxes fill pattern ${pattern2} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+1.75:(\$4)   title algHamely with boxes fill pattern ${pattern3} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.0:(\$5)   title algDrake with boxes fill pattern ${pattern4} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.25:(\$6)   title algAnnu with boxes fill pattern ${pattern5} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.5:(\$7)   title algBroder with boxes fill pattern ${pattern6} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.75:(\$9)   title algYinYang with boxes fill pattern ${pattern7} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.0:(\$8)   title algHeap with boxes fill pattern ${pattern8} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.25:(\$10)   title algNewling with boxes fs solid 0.20 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.5:(\$11)   title algBlockVector with boxes fs solid 0.40 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.75:(\$12)   title algRegroup with boxes fs solid 0.60 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+4.0:(\$13)   title algRysa with boxes fs solid 0.80 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+4.25:(\$14)   title algFull with boxes fs solid 0.90 lt 1 lw 2
"
echo "$cmd" | gnuplot




==> graph/NewPlot/memoryUsage_100.sh <==
alg_c=4
dfile="./plot/memoryUsage100.txt"
epsfile="./figure/memoryUsage100.eps"
height=10000

echo "$epsfile"
cmd="
load 'settings.gp'
set term postscript enhanced eps 32
set output \"${epsfile}\"
set logscale y 10
set format y \"10^{%L}\"
set tmargin 3
set tmargin 1
set rmargin 0.5
set lmargin 4.5
set bmargin 2

set xrange [ 0:  41]
set yrange [ 0: \"${height}\"]
set ytics offset 0.8,0 font fontYtics offset 1,0,0
#set title \"Porto\" font fontTitle offset 0,-0.5,0
set xtics font fontXtics scale 0 offset 1.5, 0 ( dataCross 2,  dataConf 6, dataCovt 10, dataEuro 14,  dataKeggDirected 18, dataKegg 22, dataNYC  26, dataSkin 30,  dataPower 34, dataRoadNetwork 38)

set ylabel offset 1.8, 0 \"Memory Usage (MB)\"   font  fontYlable 
#set xlabel offset 0.1, 0.5 \"{/Calibri-Bold-Oblique |D|}\"   font  fontXlable


set key above font 'Calibri,32' spacing 0.8 maxrow 1
unset key
set boxwidth 0.25
set size 2, 1

plot '$dfile' using ((\$1)-1)*${alg_c}+1.25:(\$15)   title algIndex with boxes fill pattern ${pattern1} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+1.5:(\$3)   title algELkan with boxes fill pattern ${pattern2} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+1.75:(\$4)   title algHamely with boxes fill pattern ${pattern3} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.0:(\$5)   title algDrake with boxes fill pattern ${pattern4} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.25:(\$6)   title algAnnu with boxes fill pattern ${pattern5} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.5:(\$7)   title algBroder with boxes fill pattern ${pattern6} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.75:(\$9)   title algYinYang with boxes fill pattern ${pattern7} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.0:(\$8)   title algHeap with boxes fill pattern ${pattern8} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.25:(\$10)   title algNewling with boxes fs solid 0.20 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.5:(\$11)   title algBlockVector with boxes fs solid 0.40 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.75:(\$12)   title algRegroup with boxes fs solid 0.60 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+4.0:(\$13)   title algRysa with boxes fs solid 0.80 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+4.25:(\$14)   title algFull with boxes fs solid 0.90 lt 1 lw 2
"
echo "$cmd" | gnuplot




==> graph/NewPlot/motivation.sh <==
alg_c=4
dfile="./plot/motivation.txt"
epsfile="./figure/motivation1.eps"
height=25

echo "$epsfile"
cmd="
load 'settings.gp'
set term postscript enhanced eps 32
set output \"${epsfile}\"
#set logscale y 10
#set format y \"10^{%L}\"
set tmargin 3
set tmargin 3
set rmargin 19
set lmargin 6
set bmargin 2

set xrange [ 0.5:  8.5]
set yrange [ 0.01: \"${height}\"]
set ytics offset 0.8,0 font 'Calibri, 48' offset 1,0,0
set title \"k=10\" font 'Calibri-Bold, 48' offset 0,-1,0
set xtics font 'Calibri-Bold, 48' scale 0 offset 1.5, 0 ( \"BigCross (d=57)\"  2.2, \"NYC-Taxi (d=2)\" 6.2)

set ylabel offset 1, 0 \"Clustering time (s)\"   font  'Calibri-Bold,48' 
#set xlabel offset 0.1, 0.5 \"{/Calibri-Bold-Oblique |D|}\"   font  'Calibri-Bold, 40'


set key at 11.5,23 right font 'Calibri-Bold,42' spacing 2 maxrow 5
#unset key
set boxwidth 0.6
set size 2, 1.3

plot '$dfile' using ((\$1)-1)*${alg_c}+1.25:(\$2)   title \"Full\" with boxes fill transparent pattern ${pattern6} lt 1 lw 2,\
	 '$dfile' using ((\$1)-1)*${alg_c}+1.25:(\$2+0.04*\"${height}\"):(\$2) notitle with labels font \"Calibri, 40\",\
     '$dfile' using ((\$1)-1)*${alg_c}+2.05:(\$3)   title \"Regroup\" with boxes fill transparent pattern ${pattern2} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.05:(\$3+0.04*\"${height}\"):(\$3) notitle with labels font \"Calibri, 40\",\
     '$dfile' using ((\$1)-1)*${alg_c}+2.05:(\$7)   notitle with boxes fill transparent solid 0.20 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.85:(\$4)   title \"Yinyang\" with boxes fill transparent pattern ${pattern3} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.85:(\$8)   notitle with boxes fill transparent solid 0.20 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.85:(\$4+0.04*\"${height}\"):(\$4) notitle with labels font \"Calibri, 40\",\
     '$dfile' using ((\$1)-1)*${alg_c}+3.65:(\$5)   title \"Index\" with boxes fill pattern ${pattern5} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.65:(\$5+0.04*\"${height}\"):(\$5) notitle with labels font \"Calibri, 40\",\
     '$dfile' using ((\$1)-1)*${alg_c}+1.25:(\$6)   title \"Distance\" with boxes fill transparent solid 0.20 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.65:(\$9)   notitle with boxes fill transparent solid 0.20 lt 1 lw 2

"
echo "$cmd" | gnuplot




==> graph/NewPlot/prune-computation.sh <==
alg_c=4
dfile="./plot/computationratio10.txt"
epsfile="./figure/prune-computation.eps"
height=1.2

echo "$epsfile"
cmd="
load 'settings.gp'
set term postscript enhanced eps 32
set output \"${epsfile}\"
#set logscale y 10
#set format y \"10^{%L}\"
set tmargin 3
set tmargin 1
set rmargin 0.5
set lmargin 6.5
set bmargin 2

set xrange [ 0:  41]
set yrange [ 0: \"${height}\"]
set ytics offset 0.8,0 font fontYtics offset 1,0,0
#set title \"Porto\" font fontTitle offset 0,-0.5,0
set xtics font fontXtics scale 0 offset 1.5, 0 ( dataCross 2,  dataConf 6, dataCovt 10, dataEuro 14,  dataKeggDirected 18, dataKegg 22, dataNYC  26, dataSkin 30,  dataPower 34, dataRoadNetwork 38)

set ylabel offset 1.8, 0 \"Ratio of Pruned Computation\"   font  fontYlable 
#set xlabel offset 0.1, 0.5 \"{/Calibri-Bold-Oblique |D|}\"   font  fontXlable


set key above font 'Calibri,32' spacing 0.8 maxrow 1
unset key
set boxwidth 0.25
set size 2, 1

plot '$dfile' using ((\$1)-1)*${alg_c}+1.25:(\$15)   title algIndex with boxes fill pattern ${pattern1} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+1.5:(\$3)   title algELkan with boxes fill pattern ${pattern2} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+1.75:(\$4)   title algHamely with boxes fill pattern ${pattern3} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.0:(\$5)   title algDrake with boxes fill pattern ${pattern4} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.25:(\$6)   title algAnnu with boxes fill pattern ${pattern5} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.5:(\$7)   title algBroder with boxes fill pattern ${pattern6} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.75:(\$9)   title algYinYang with boxes fill pattern ${pattern7} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.0:(\$8)   title algHeap with boxes fill pattern ${pattern8} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.25:(\$10)   title algNewling with boxes fs solid 0.20 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.5:(\$11)   title algBlockVector with boxes fs solid 0.40 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.75:(\$12)   title algRegroup with boxes fs solid 0.60 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+4.0:(\$13)   title algRysa with boxes fs solid 0.80 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+4.25:(\$14)   title algFull with boxes fs solid 0.90 lt 1 lw 2
"
echo "$cmd" | gnuplot




==> graph/NewPlot/prune-computation_100.sh <==
alg_c=4
dfile="./plot/computationratio100.txt"
epsfile="./figure/prune-computation100.eps"
height=1.2

echo "$epsfile"
cmd="
load 'settings.gp'
set term postscript enhanced eps 32
set output \"${epsfile}\"
#set logscale y 10
#set format y \"10^{%L}\"
set tmargin 3
set tmargin 1
set rmargin 0.5
set lmargin 6.5
set bmargin 2

set xrange [ 0:  41]
set yrange [ 0: \"${height}\"]
set ytics offset 0.8,0 font fontYtics offset 1,0,0
#set title \"Porto\" font fontTitle offset 0,-0.5,0
set xtics font fontXtics scale 0 offset 1.5, 0 ( dataCross 2,  dataConf 6, dataCovt 10, dataEuro 14,  dataKeggDirected 18, dataKegg 22, dataNYC  26, dataSkin 30,  dataPower 34, dataRoadNetwork 38)

set ylabel offset 1.8, 0 \"Ratio of Pruned Computation\"   font  fontYlable 
#set xlabel offset 0.1, 0.5 \"{/Calibri-Bold-Oblique |D|}\"   font  fontXlable


set key above font 'Calibri,32' spacing 0.8 maxrow 1
unset key
set boxwidth 0.25
set size 2, 1

plot '$dfile' using ((\$1)-1)*${alg_c}+1.25:(\$15)   title algIndex with boxes fill pattern ${pattern1} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+1.5:(\$3)   title algELkan with boxes fill pattern ${pattern2} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+1.75:(\$4)   title algHamely with boxes fill pattern ${pattern3} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.0:(\$5)   title algDrake with boxes fill pattern ${pattern4} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.25:(\$6)   title algAnnu with boxes fill pattern ${pattern5} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.5:(\$7)   title algBroder with boxes fill pattern ${pattern6} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.75:(\$9)   title algYinYang with boxes fill pattern ${pattern7} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.0:(\$8)   title algHeap with boxes fill pattern ${pattern8} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.25:(\$10)   title algNewling with boxes fs solid 0.20 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.5:(\$11)   title algBlockVector with boxes fs solid 0.40 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.75:(\$12)   title algRegroup with boxes fs solid 0.60 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+4.0:(\$13)   title algRysa with boxes fs solid 0.80 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+4.25:(\$14)   title algFull with boxes fs solid 0.90 lt 1 lw 2
"
echo "$cmd" | gnuplot




==> graph/NewPlot/refine-speedup.sh <==
alg_c=4
dfile="./plot/refineratio10.txt"
epsfile="./figure/refine-speedup.eps"
height=500

echo "$epsfile"
cmd="
load 'settings.gp'
set term postscript enhanced eps 32
set output \"${epsfile}\"
set logscale y 10
#set format y \"10^{%L}\"
set tmargin 1
set rmargin 0.5
set lmargin 4.5
set bmargin 2

set xrange [ 0:  41]
set yrange [ 0.1: \"${height}\"]
set ytics offset 0.8,0 font fontYtics offset 1,0,0
#set title \"Porto\" font fontTitle offset 0,-0.5,0
set xtics font fontXtics scale 0 offset 1.5, 0 ( dataCross 2,  dataConf 6, dataCovt 10, dataEuro 14,  dataKeggDirected 18, dataKegg 22, dataNYC  26, dataSkin 30,  dataPower 34, dataRoadNetwork 38)

set ylabel offset 2.7, 0 \"Speedup of Refinement\"   font  fontYlable 
#set xlabel offset 0.1, 0.5 \"{/Calibri-Bold-Oblique |D|}\"   font  fontXlable

set key above vertical font 'Calibri,11' spacing 0.2 maxrows 1
#set key above font 'Calibri,30' spacing 1 maxrow 1
unset key
set boxwidth 0.25
set size 2, 1

plot '$dfile' using ((\$1)-1)*${alg_c}+1.25:(\$15)   title algIndex with boxes fill pattern ${pattern1} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+1.5:(\$3)   title algELkan with boxes fill pattern ${pattern2} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+1.75:(\$4)   title algHamely with boxes fill pattern ${pattern3} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.0:(\$5)   title algDrake with boxes fill pattern ${pattern4} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.25:(\$6)   title algAnnu with boxes fill pattern ${pattern5} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.5:(\$7)   title algBroder with boxes fill pattern ${pattern6} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.75:(\$9)   title algYinYang with boxes fill pattern ${pattern7} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.0:(\$8)   title algHeap with boxes fill pattern ${pattern8} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.25:(\$10)   title algNewling with boxes fs solid 0.20 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.5:(\$11)   title algBlockVector with boxes fs solid 0.40 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.75:(\$12)   title algRegroup with boxes fs solid 0.60 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+4.0:(\$13)   title algRysa with boxes fs solid 0.80 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+4.25:(\$14)   title algFull with boxes fs solid 0.90 lt 1 lw 2
"
echo "$cmd" | gnuplot




==> graph/NewPlot/refine-speedup_100.sh <==
alg_c=4
dfile="./plot/refineratio100.txt"
epsfile="./figure/refine-speedup100.eps"
height=500

echo "$epsfile"
cmd="
load 'settings.gp'
set term postscript enhanced eps 32
set output \"${epsfile}\"
set logscale y 10
#set format y \"10^{%L}\"
set tmargin 1
set rmargin 0.5
set lmargin 4.5
set bmargin 2

set xrange [ 0:  41]
set yrange [ 0.1: \"${height}\"]
set ytics offset 0.8,0 font fontYtics offset 1,0,0
#set title \"Porto\" font fontTitle offset 0,-0.5,0
set xtics font fontXtics scale 0 offset 1.5, 0 ( dataCross 2,  dataConf 6, dataCovt 10, dataEuro 14,  dataKeggDirected 18, dataKegg 22, dataNYC  26, dataSkin 30,  dataPower 34, dataRoadNetwork 38)

set ylabel offset 2.7, 0 \"Speedup of Refinement\"   font  fontYlable 
#set xlabel offset 0.1, 0.5 \"{/Calibri-Bold-Oblique |D|}\"   font  fontXlable

set key above vertical font 'Calibri,11' spacing 0.2 maxrows 1
#set key above font 'Calibri,30' spacing 1 maxrow 1
unset key
set boxwidth 0.25
set size 2, 1

plot '$dfile' using ((\$1)-1)*${alg_c}+1.25:(\$15)   title algIndex with boxes fill pattern ${pattern1} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+1.5:(\$3)   title algELkan with boxes fill pattern ${pattern2} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+1.75:(\$4)   title algHamely with boxes fill pattern ${pattern3} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.0:(\$5)   title algDrake with boxes fill pattern ${pattern4} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.25:(\$6)   title algAnnu with boxes fill pattern ${pattern5} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.5:(\$7)   title algBroder with boxes fill pattern ${pattern6} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.75:(\$9)   title algYinYang with boxes fill pattern ${pattern7} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.0:(\$8)   title algHeap with boxes fill pattern ${pattern8} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.25:(\$10)   title algNewling with boxes fs solid 0.20 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.5:(\$11)   title algBlockVector with boxes fs solid 0.40 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.75:(\$12)   title algRegroup with boxes fs solid 0.60 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+4.0:(\$13)   title algRysa with boxes fs solid 0.80 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+4.25:(\$14)   title algFull with boxes fs solid 0.90 lt 1 lw 2
"
echo "$cmd" | gnuplot




==> graph/NewPlot/runAll.sh <==
./boundupdate.sh 
./memoryUsage.sh       
./dataAccess.sh   
./prune-computation.sh  
./all-dataset-speedup.sh
./assign-speedup.sh
./refine-speedup.sh
./boundCompare.sh
./boundupdate\ 100.sh 
./memoryUsage\ 100.sh       
./dataAccess\ 100.sh   
./prune-computation\ 100.sh  
./all-dataset-speedup\ 100.sh
./assign-speedup\ 100.sh
./refine-speedup\ 100.sh
./boundCompare\ 100.sh

==> graph/NewPlot/trainingTime.sh <==
alg_c=4
dfile="./plot/trainingtime.txt"
epsfile="./figure/training.eps"
height=10000

echo "$epsfile"
cmd="
load 'settings.gp'
set term postscript enhanced eps 32
set output \"${epsfile}\"
set logscale y 10
set format y \"10^{%L}\"
set tmargin 3
set tmargin 1
set rmargin 0.5
set lmargin 5
set bmargin 2

set xrange [ 0:  45]
set yrange [ 0: \"${height}\"]
set ytics offset 0.8,0 font fontYtics offset 1,0,0
#set title \"Porto\" font fontTitle offset 0,-0.5,0
set xtics font fontXtics scale 0 offset 1.5, 0 ( dataCross 2,  dataConf 6, dataCovt 10, dataEuro 14,  dataKeggDirected 18, dataKegg 22, dataNYC  26, dataPhone 30,  dataPower 34, dataRoadNetwork 38,  dataCensus 42)

set ylabel offset 1.5, 0 \"Running time (s)\"   font  fontYlable 
#set xlabel offset 0.1, 0.5 \"{/Calibri-Bold-Oblique |D|}\"   font  fontXlable


set key font 'Calibri,32' spacing 0.8 maxrow 1
#unset key
set boxwidth 1.2
set size 2, 1

plot '$dfile' using ((\$1)-1)*${alg_c}+2.25:(\$2)   title \"Full\" with boxes fill pattern ${pattern1} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.45:(\$3)   title \"Selective\" with boxes fill pattern ${pattern2} lt 1 lw 2,\
"
echo "$cmd" | gnuplot




==> graph/NewPlotF/all-dataset-speedup.sh <==
alg_c=4
dfile="./plot/runingtimeratio10.txt"
epsfile="./figure/all-dataset-speedup.eps"
height=500

echo "$epsfile"
cmd="
load 'settings.gp'
set term postscript enhanced eps 32
set output \"${epsfile}\"
set logscale y 10
#set format y \"10^{%L}\"
set tmargin 1
set rmargin 0.5
set lmargin 4.5
set bmargin 2
set title \"k=10\" font \"Calibri-Bold, 32\" offset 0,-1,0
set xrange [ 0:  41]
set yrange [ 0.1: \"${height}\"]
set ytics offset 0.8,0 font fontYtics offset 1,0,0
#set title \"Porto\" font fontTitle offset 0,-0.5,0
set xtics font fontXtics scale 0 offset 1.5, 0 ( dataCross 2,  dataConf 6, dataCovt 10, dataEuro 14,  dataKeggDirected 18, dataKegg 22, dataNYC  26, dataSkin 30,  dataPower 34, dataRoadNetwork 38)

set ylabel offset 2.7, 0 \"Speedup\"   font  fontYlable 
#set xlabel offset 0.1, 0.5 \"{/Calibri-Bold-Oblique |D|}\"   font  fontXlable

set key above vertical font 'Calibri,11' spacing 0.2 maxrows 1
#set key above font 'Calibri,30' spacing 1 maxrow 1
unset key
set boxwidth 0.25
set size 2, 1

plot '$dfile' using ((\$1)-1)*${alg_c}+1.25:(\$15)   title algIndex with boxes fill pattern ${pattern1} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+1.5:(\$3)   title algELkan with boxes fill pattern ${pattern2} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+1.75:(\$4)   title algHamely with boxes fill pattern ${pattern3} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.0:(\$5)   title algDrake with boxes fill pattern ${pattern4} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.25:(\$6)   title algAnnu with boxes fill pattern ${pattern5} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.5:(\$7)   title algBroder with boxes fill pattern ${pattern6} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.75:(\$9)   title algYinYang with boxes fill pattern ${pattern7} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.0:(\$8)   title algHeap with boxes fill pattern ${pattern8} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.25:(\$10)   title algNewling with boxes fs solid 0.20 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.5:(\$11)   title algBlockVector with boxes fs solid 0.40 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.75:(\$12)   title algRegroup with boxes fs solid 0.60 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+4.0:(\$13)   title algRysa with boxes fs solid 0.80 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+4.25:(\$18)   title algPami with boxes fs solid 0.90 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+4.5:(\$14)   title algFull with boxes fs solid 1 lt 1 lw 2
"
echo "$cmd" | gnuplot




==> graph/NewPlotF/all-dataset-speedup_100.sh <==
alg_c=4
dfile="./plot/runingtimeratio100.txt"
epsfile="./figure/all-dataset-speedup100.eps"
height=500

echo "$epsfile"
cmd="
load 'settings.gp'
set term postscript enhanced eps 32
set output \"${epsfile}\"
set logscale y 10
#set format y \"10^{%L}\"
set tmargin 1
set rmargin 0.5
set lmargin 4.5
set bmargin 2
set title \"k=100\" font \"Calibri-Bold, 32\" offset 0,-1,0

set xrange [ 0:  41]
set yrange [ 0.1: \"${height}\"]
set ytics offset 0.8,0 font fontYtics offset 1,0,0
#set title \"Porto\" font fontTitle offset 0,-0.5,0
set xtics font fontXtics scale 0 offset 1.5, 0 ( dataCross 2,  dataConf 6, dataCovt 10, dataEuro 14,  dataKeggDirected 18, dataKegg 22, dataNYC  26, dataSkin 30,  dataPower 34, dataRoadNetwork 38)

set ylabel offset 2.7, 0 \"Speedup\"   font  fontYlable 
#set xlabel offset 0.1, 0.5 \"{/Calibri-Bold-Oblique |D|}\"   font  fontXlable

set key above vertical font 'Calibri,11' spacing 0.2 maxrows 1
#set key above font 'Calibri,30' spacing 1 maxrow 1
unset key
set boxwidth 0.25
set size 2, 1

plot '$dfile' using ((\$1)-1)*${alg_c}+1.25:(\$15)   title algIndex with boxes fill pattern ${pattern1} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+1.5:(\$3)   title algELkan with boxes fill pattern ${pattern2} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+1.75:(\$4)   title algHamely with boxes fill pattern ${pattern3} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.0:(\$5)   title algDrake with boxes fill pattern ${pattern4} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.25:(\$6)   title algAnnu with boxes fill pattern ${pattern5} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.5:(\$7)   title algBroder with boxes fill pattern ${pattern6} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.75:(\$9)   title algYinYang with boxes fill pattern ${pattern7} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.0:(\$8)   title algHeap with boxes fill pattern ${pattern8} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.25:(\$10)   title algNewling with boxes fs solid 0.20 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.5:(\$11)   title algBlockVector with boxes fs solid 0.40 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.75:(\$12)   title algRegroup with boxes fs solid 0.60 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+4.0:(\$13)   title algRysa with boxes fs solid 0.80 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+4.25:(\$18)   title algPami with boxes fs solid 0.90 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+4.5:(\$14)   title algFull with boxes fs solid 1 lt 1 lw 2
"
echo "$cmd" | gnuplot




==> graph/NewPlotF/all-dataset-speedup_copy.sh <==
alg_c=4
dfile="./plot/runingtimeratio10.txt"
epsfile="./figure/all-dataset-speedup.eps"
height=150

echo "$epsfile"
cmd="
load 'settings.gp'
set term postscript enhanced eps color
set output \"${epsfile}\"
set logscale y 10
#set format y \"10^{%L}\"
set tmargin 6
#set tmargin 1
set rmargin 0.5
set lmargin 6.5
set bmargin 2

set xrange [ 0:  45]
set yrange [ 0.1: \"${height}\"]
set ytics offset 0.8,0 font fontYtics offset 1,0,0
#set title \"Porto\" font fontTitle offset 0,-0.5,0
set xtics font fontXtics scale 0 offset 1.5, 0 ( dataCross 2,  dataConf 6, dataCovt 10, dataEuro 14,  dataKeggDirected 18, dataKegg 22, dataNYC  26, dataPhone 30,  dataPower 34, dataRoadNetwork 38,  dataCensus 42)

set ylabel offset 0.8, 0 \"Speedup\"   font  fontYlable 
#set xlabel offset 0.1, 0.5 \"{/Calibri-Bold-Oblique |D|}\"   font  fontXlable


set key above font 'Calibri,32' spacing 0.8 maxrow 2
#unset key
set boxwidth 0.25
set size 2, 1.1

plot '$dfile' using ((\$1)-1)*${alg_c}+1.25:(\$15)   title algIndex with boxes fill solid 1 linecolor rgb color0 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+1.5:(\$3)   title algELkan with boxes fill pattern ${pattern2} linecolor rgb color2 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+1.75:(\$4)   title algHamely with boxes fill pattern ${pattern3} linecolor rgb color3 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.0:(\$5)   title algDrake with boxes fill pattern ${pattern4} linecolor rgb color4 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.25:(\$6)   title algAnnu with boxes fill pattern ${pattern5} linecolor rgb color5 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.5:(\$7)   title algBroder with boxes fill pattern ${pattern6} linecolor rgb color6 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.75:(\$9)   title algYinYang with boxes fill pattern ${pattern7} linecolor rgb color7 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.0:(\$8)   title algHeap with boxes fill pattern ${pattern8} linecolor rgb color8 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.25:(\$10)   title algNewling with boxes fill pattern ${pattern9} linecolor rgb color9 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.5:(\$11)   title algRysa with boxes fill pattern ${pattern10} linecolor rgb color10 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.75:(\$12)   title algBlockVector with boxes fill pattern ${pattern11} linecolor rgb color11 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+4:(\$13)   title algRegroup with boxes fill pattern ${pattern12} linecolor rgb color12 lt 1 lw 2
"
echo "$cmd" | gnuplot




==> graph/NewPlotF/assign-speedup.sh <==
alg_c=4
dfile="./plot/assigntimeratio10.txt"
epsfile="./figure/assign-speedup.eps"
height=500

echo "$epsfile"
cmd="
load 'settings.gp'
set term postscript enhanced eps 32
set output \"${epsfile}\"
set logscale y 10
#set format y \"10^{%L}\"
set tmargin 1
set rmargin 0.5
set lmargin 4.5
set bmargin 2

set xrange [ 0:  41]
set yrange [ 0.1: \"${height}\"]
set ytics offset 0.8,0 font fontYtics offset 1,0,0
#set title \"Porto\" font fontTitle offset 0,-0.5,0
set xtics font fontXtics scale 0 offset 1.5, 0 ( dataCross 2,  dataConf 6, dataCovt 10, dataEuro 14,  dataKeggDirected 18, dataKegg 22, dataNYC  26, dataSkin 30,  dataPower 34, dataRoadNetwork 38)

set ylabel offset 2.7, 0 \"Assign Speedup\"   font  fontYlable 
#set xlabel offset 0.1, 0.5 \"{/Calibri-Bold-Oblique |D|}\"   font  fontXlable

set key above vertical font 'Calibri,11' spacing 0.2 maxrows 1
#set key above font 'Calibri,30' spacing 1 maxrow 1
unset key
set boxwidth 0.25
set size 2, 1

plot '$dfile' using ((\$1)-1)*${alg_c}+1.25:(\$15)   title algIndex with boxes fill pattern ${pattern1} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+1.5:(\$3)   title algELkan with boxes fill pattern ${pattern2} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+1.75:(\$4)   title algHamely with boxes fill pattern ${pattern3} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.0:(\$5)   title algDrake with boxes fill pattern ${pattern4} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.25:(\$6)   title algAnnu with boxes fill pattern ${pattern5} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.5:(\$7)   title algBroder with boxes fill pattern ${pattern6} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.75:(\$9)   title algYinYang with boxes fill pattern ${pattern7} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.0:(\$8)   title algHeap with boxes fill pattern ${pattern8} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.25:(\$10)   title algNewling with boxes fs solid 0.20 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.5:(\$11)   title algBlockVector with boxes fs solid 0.40 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.75:(\$12)   title algRegroup with boxes fs solid 0.60 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+4.0:(\$13)   title algRysa with boxes fs solid 0.80 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+4.25:(\$18)   title algPami with boxes fs solid 0.90 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+4.5:(\$14)   title algFull with boxes fs solid 1 lt 1 lw 2
"
echo "$cmd" | gnuplot




==> graph/NewPlotF/assign-speedup_100.sh <==
alg_c=4
dfile="./plot/assigntimeratio100.txt"
epsfile="./figure/assign-speedup100.eps"
height=500

echo "$epsfile"
cmd="
load 'settings.gp'
set term postscript enhanced eps 32
set output \"${epsfile}\"
set logscale y 10
#set format y \"10^{%L}\"
set tmargin 1
set rmargin 0.5
set lmargin 4.5
set bmargin 2

set xrange [ 0:  41]
set yrange [ 0.1: \"${height}\"]
set ytics offset 0.8,0 font fontYtics offset 1,0,0
#set title \"Porto\" font fontTitle offset 0,-0.5,0
set xtics font fontXtics scale 0 offset 1.5, 0 ( dataCross 2,  dataConf 6, dataCovt 10, dataEuro 14,  dataKeggDirected 18, dataKegg 22, dataNYC  26, dataSkin 30,  dataPower 34, dataRoadNetwork 38)

set ylabel offset 2.7, 0 \"Assign Speedup\"   font  fontYlable 
#set xlabel offset 0.1, 0.5 \"{/Calibri-Bold-Oblique |D|}\"   font  fontXlable

set key above vertical font 'Calibri,11' spacing 0.2 maxrows 1
#set key above font 'Calibri,30' spacing 1 maxrow 1
unset key
set boxwidth 0.25
set size 2, 1

plot '$dfile' using ((\$1)-1)*${alg_c}+1.25:(\$15)   title algIndex with boxes fill pattern ${pattern1} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+1.5:(\$3)   title algELkan with boxes fill pattern ${pattern2} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+1.75:(\$4)   title algHamely with boxes fill pattern ${pattern3} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.0:(\$5)   title algDrake with boxes fill pattern ${pattern4} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.25:(\$6)   title algAnnu with boxes fill pattern ${pattern5} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.5:(\$7)   title algBroder with boxes fill pattern ${pattern6} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.75:(\$9)   title algYinYang with boxes fill pattern ${pattern7} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.0:(\$8)   title algHeap with boxes fill pattern ${pattern8} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.25:(\$10)   title algNewling with boxes fs solid 0.20 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.5:(\$11)   title algBlockVector with boxes fs solid 0.40 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.75:(\$12)   title algRegroup with boxes fs solid 0.60 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+4.0:(\$13)   title algRysa with boxes fs solid 0.80 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+4.25:(\$18)   title algPami with boxes fs solid 0.90 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+4.5:(\$14)   title algFull with boxes fs solid 1 lt 1 lw 2
"
echo "$cmd" | gnuplot




==> graph/NewPlotF/boundCompare.sh <==
alg_c=4
dfile="./plot/boundCompares10.txt"
epsfile="./figure/boundCompare.eps"
height=1000000000

echo "$epsfile"
cmd="
load 'settings.gp'
set term postscript enhanced eps 32
set output \"${epsfile}\"
set logscale y 10
set format y \"10^{%L}\"
set tmargin 3
set tmargin 1
set rmargin 0.5
set lmargin 4.5
set bmargin 2

set xrange [ 0:  41]
set yrange [ 1000: \"${height}\"]
set ytics offset 0.8,0 font fontYtics offset 1,0,0
#set title \"Porto\" font fontTitle offset 0,-0.5,0
set xtics font fontXtics scale 0 offset 1.5, 0 ( dataCross 2,  dataConf 6, dataCovt 10, dataEuro 14,  dataKeggDirected 18, dataKegg 22, dataNYC  26, dataSkin 30,  dataPower 34, dataRoadNetwork 38)

set ylabel offset 1, 0 \"#Bound Comparison\"   font  fontYlable 
#set xlabel offset 0.1, 0.5 \"{/Calibri-Bold-Oblique |D|}\"   font  fontXlable


set key above font 'Calibri,32' spacing 0.8 maxrow 1
unset key
set boxwidth 0.25
set size 2, 1

plot '$dfile' using ((\$1)-1)*${alg_c}+1.25:(\$15)   title algIndex with boxes fill pattern ${pattern1} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+1.5:(\$3)   title algELkan with boxes fill pattern ${pattern2} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+1.75:(\$4)   title algHamely with boxes fill pattern ${pattern3} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.0:(\$5)   title algDrake with boxes fill pattern ${pattern4} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.25:(\$6)   title algAnnu with boxes fill pattern ${pattern5} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.5:(\$7)   title algBroder with boxes fill pattern ${pattern6} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.75:(\$9)   title algYinYang with boxes fill pattern ${pattern7} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.0:(\$8)   title algHeap with boxes fill pattern ${pattern8} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.25:(\$10)   title algNewling with boxes fs solid 0.20 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.5:(\$11)   title algBlockVector with boxes fs solid 0.40 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.75:(\$12)   title algRegroup with boxes fs solid 0.60 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+4.0:(\$13)   title algRysa with boxes fs solid 0.80 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+4.25:(\$18)   title algPami with boxes fs solid 0.90 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+4.5:(\$14)   title algFull with boxes fs solid 1 lt 1 lw 2
"
echo "$cmd" | gnuplot




==> graph/NewPlotF/boundCompare_100.sh <==
alg_c=4
dfile="./plot/boundCompares100.txt"
epsfile="./figure/boundCompare100.eps"
height=10000000000

echo "$epsfile"
cmd="
load 'settings.gp'
set term postscript enhanced eps 32
set output \"${epsfile}\"
set logscale y 10
set format y \"10^{%L}\"
set tmargin 3
set tmargin 1
set rmargin 0.5
set lmargin 4.5
set bmargin 2

set xrange [ 0:  41]
set yrange [ 1000: \"${height}\"]
set ytics offset 0.8,0 font fontYtics offset 1,0,0
#set title \"Porto\" font fontTitle offset 0,-0.5,0
set xtics font fontXtics scale 0 offset 1.5, 0 ( dataCross 2,  dataConf 6, dataCovt 10, dataEuro 14,  dataKeggDirected 18, dataKegg 22, dataNYC  26, dataSkin 30,  dataPower 34, dataRoadNetwork 38)

set ylabel offset 1.8, 0 \"#Bound Access\"   font  fontYlable 
#set xlabel offset 0.1, 0.5 \"{/Calibri-Bold-Oblique |D|}\"   font  fontXlable


set key above font 'Calibri,32' spacing 0.8 maxrow 1
unset key
set boxwidth 0.25
set size 2, 1

plot '$dfile' using ((\$1)-1)*${alg_c}+1.25:(\$15)   title algIndex with boxes fill pattern ${pattern1} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+1.5:(\$3)   title algELkan with boxes fill pattern ${pattern2} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+1.75:(\$4)   title algHamely with boxes fill pattern ${pattern3} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.0:(\$5)   title algDrake with boxes fill pattern ${pattern4} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.25:(\$6)   title algAnnu with boxes fill pattern ${pattern5} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.5:(\$7)   title algBroder with boxes fill pattern ${pattern6} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.75:(\$9)   title algYinYang with boxes fill pattern ${pattern7} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.0:(\$8)   title algHeap with boxes fill pattern ${pattern8} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.25:(\$10)   title algNewling with boxes fs solid 0.20 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.5:(\$11)   title algBlockVector with boxes fs solid 0.40 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.75:(\$12)   title algRegroup with boxes fs solid 0.60 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+4.0:(\$13)   title algRysa with boxes fs solid 0.80 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+4.25:(\$18)   title algPami with boxes fs solid 0.90 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+4.5:(\$14)   title algFull with boxes fs solid 1 lt 1 lw 2
"
echo "$cmd" | gnuplot




==> graph/NewPlotF/boundupdate.sh <==
alg_c=4
dfile="./plot/boundUpdates10.txt"
epsfile="./figure/boundUpdate.eps"
height=1000000000

echo "$epsfile"
cmd="
load 'settings.gp'
set term postscript enhanced eps 32
set output \"${epsfile}\"
set logscale y 10
set format y \"10^{%L}\"
set tmargin 3
set tmargin 1
set rmargin 0.5
set lmargin 4.5
set bmargin 2

set xrange [ 0:  41]
set yrange [ 1000: \"${height}\"]
set ytics offset 0.8,0 font fontYtics offset 1,0,0
#set title \"Porto\" font fontTitle offset 0,-0.5,0
set xtics font fontXtics scale 0 offset 1.5, 0 ( dataCross 2,  dataConf 6, dataCovt 10, dataEuro 14,  dataKeggDirected 18, dataKegg 22, dataNYC  26, dataSkin 30,  dataPower 34, dataRoadNetwork 38)

set ylabel offset 1, 0 \"#Bound Update\"   font  fontYlable 
#set xlabel offset 0.1, 0.5 \"{/Calibri-Bold-Oblique |D|}\"   font  fontXlable


set key above font 'Calibri,32' spacing 0.8 maxrow 1
unset key
set boxwidth 0.25
set size 2, 1

plot '$dfile' using ((\$1)-1)*${alg_c}+1.25:(\$15)   title algIndex with boxes fill pattern ${pattern1} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+1.5:(\$3)   title algELkan with boxes fill pattern ${pattern2} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+1.75:(\$4)   title algHamely with boxes fill pattern ${pattern3} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.0:(\$5)   title algDrake with boxes fill pattern ${pattern4} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.25:(\$6)   title algAnnu with boxes fill pattern ${pattern5} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.5:(\$7)   title algBroder with boxes fill pattern ${pattern6} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.75:(\$9)   title algYinYang with boxes fill pattern ${pattern7} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.0:(\$8)   title algHeap with boxes fill pattern ${pattern8} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.25:(\$10)   title algNewling with boxes fs solid 0.20 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.5:(\$11)   title algBlockVector with boxes fs solid 0.40 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.75:(\$12)   title algRegroup with boxes fs solid 0.60 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+4.0:(\$13)   title algRysa with boxes fs solid 0.80 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+4.25:(\$18)   title algPami with boxes fs solid 0.90 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+4.5:(\$14)   title algFull with boxes fs solid 1 lt 1 lw 2
"
echo "$cmd" | gnuplot




==> graph/NewPlotF/boundupdate_100.sh <==
alg_c=4
dfile="./plot/boundUpdates100.txt"
epsfile="./figure/boundUpdate100.eps"
height=10000000000

echo "$epsfile"
cmd="
load 'settings.gp'
set term postscript enhanced eps 32
set output \"${epsfile}\"
set logscale y 10
set format y \"10^{%L}\"
set tmargin 3
set tmargin 1
set rmargin 0.5
set lmargin 4.5
set bmargin 2

set xrange [ 0:  41]
set yrange [ 1000: \"${height}\"]
set ytics offset 0.8,0 font fontYtics offset 1,0,0
#set title \"Porto\" font fontTitle offset 0,-0.5,0
set xtics font fontXtics scale 0 offset 1.5, 0 ( dataCross 2,  dataConf 6, dataCovt 10, dataEuro 14,  dataKeggDirected 18, dataKegg 22, dataNYC  26, dataSkin 30,  dataPower 34, dataRoadNetwork 38)

set ylabel offset 1.8, 0 \"#Bound Update\"   font  fontYlable 
#set xlabel offset 0.1, 0.5 \"{/Calibri-Bold-Oblique |D|}\"   font  fontXlable


set key above font 'Calibri,32' spacing 0.8 maxrow 1
unset key
set boxwidth 0.25
set size 2, 1

plot '$dfile' using ((\$1)-1)*${alg_c}+1.25:(\$15)   title algIndex with boxes fill pattern ${pattern1} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+1.5:(\$3)   title algELkan with boxes fill pattern ${pattern2} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+1.75:(\$4)   title algHamely with boxes fill pattern ${pattern3} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.0:(\$5)   title algDrake with boxes fill pattern ${pattern4} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.25:(\$6)   title algAnnu with boxes fill pattern ${pattern5} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.5:(\$7)   title algBroder with boxes fill pattern ${pattern6} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.75:(\$9)   title algYinYang with boxes fill pattern ${pattern7} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.0:(\$8)   title algHeap with boxes fill pattern ${pattern8} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.25:(\$10)   title algNewling with boxes fs solid 0.20 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.5:(\$11)   title algBlockVector with boxes fs solid 0.40 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.75:(\$12)   title algRegroup with boxes fs solid 0.60 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+4.0:(\$13)   title algRysa with boxes fs solid 0.80 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+4.25:(\$18)   title algPami with boxes fs solid 0.90 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+4.5:(\$14)   title algFull with boxes fs solid 1 lt 1 lw 2
"
echo "$cmd" | gnuplot




==> graph/NewPlotF/dataAccess.sh <==
alg_c=4
dfile="./plot/dataAccess10.txt"
epsfile="./figure/dataAccess.eps"
height=1000000000

echo "$epsfile"
cmd="
load 'settings.gp'
set term postscript enhanced eps 32
set output \"${epsfile}\"
set logscale y 10
set format y \"10^{%L}\"
set tmargin 3
set tmargin 1
set rmargin 0.5
set lmargin 4.5
set bmargin 2

set xrange [ 0:  41]
set yrange [ 1000: \"${height}\"]
set ytics offset 0.8,0 font fontYtics offset 1,0,0
#set title \"Porto\" font fontTitle offset 0,-0.5,0
set xtics font fontXtics scale 0 offset 1.5, 0 ( dataCross 2,  dataConf 6, dataCovt 10, dataEuro 14,  dataKeggDirected 18, dataKegg 22, dataNYC  26, dataSkin 30,  dataPower 34, dataRoadNetwork 38)

set ylabel offset 1, 0 \"#Data Access\"   font  fontYlable 
#set xlabel offset 0.1, 0.5 \"{/Calibri-Bold-Oblique |D|}\"   font  fontXlable


set key above font 'Calibri,32' spacing 0.8 maxrow 1
unset key
set boxwidth 0.25
set size 2, 1

plot '$dfile' using ((\$1)-1)*${alg_c}+1.25:(\$15)   title algIndex with boxes fill pattern ${pattern1} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+1.5:(\$3)   title algELkan with boxes fill pattern ${pattern2} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+1.75:(\$4)   title algHamely with boxes fill pattern ${pattern3} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.0:(\$5)   title algDrake with boxes fill pattern ${pattern4} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.25:(\$6)   title algAnnu with boxes fill pattern ${pattern5} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.5:(\$7)   title algBroder with boxes fill pattern ${pattern6} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.75:(\$9)   title algYinYang with boxes fill pattern ${pattern7} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.0:(\$8)   title algHeap with boxes fill pattern ${pattern8} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.25:(\$10)   title algNewling with boxes fs solid 0.20 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.5:(\$11)   title algBlockVector with boxes fs solid 0.40 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.75:(\$12)   title algRegroup with boxes fs solid 0.60 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+4.0:(\$13)   title algRysa with boxes fs solid 0.80 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+4.25:(\$18)   title algPami with boxes fs solid 0.90 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+4.5:(\$14)   title algFull with boxes fs solid 1 lt 1 lw 2
"
echo "$cmd" | gnuplot




==> graph/NewPlotF/dataAccess_100.sh <==
alg_c=4
dfile="./plot/dataAccess100.txt"
epsfile="./figure/dataAccess100.eps"
height=10000000000

echo "$epsfile"
cmd="
load 'settings.gp'
set term postscript enhanced eps 32
set output \"${epsfile}\"
set logscale y 10
set format y \"10^{%L}\"
set tmargin 3
set tmargin 1
set rmargin 0.5
set lmargin 4.5
set bmargin 2

set xrange [ 0:  41]
set yrange [ 1000: \"${height}\"]
set ytics offset 0.8,0 font fontYtics offset 1,0,0
#set title \"Porto\" font fontTitle offset 0,-0.5,0
set xtics font fontXtics scale 0 offset 1.5, 0 ( dataCross 2,  dataConf 6, dataCovt 10, dataEuro 14,  dataKeggDirected 18, dataKegg 22, dataNYC  26, dataSkin 30,  dataPower 34, dataRoadNetwork 38)

set ylabel offset 1.8, 0 \"#Data Access\"   font  fontYlable 
#set xlabel offset 0.1, 0.5 \"{/Calibri-Bold-Oblique |D|}\"   font  fontXlable


set key above font 'Calibri,32' spacing 0.8 maxrow 1
unset key
set boxwidth 0.25
set size 2, 1

plot '$dfile' using ((\$1)-1)*${alg_c}+1.25:(\$15)   title algIndex with boxes fill pattern ${pattern1} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+1.5:(\$3)   title algELkan with boxes fill pattern ${pattern2} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+1.75:(\$4)   title algHamely with boxes fill pattern ${pattern3} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.0:(\$5)   title algDrake with boxes fill pattern ${pattern4} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.25:(\$6)   title algAnnu with boxes fill pattern ${pattern5} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.5:(\$7)   title algBroder with boxes fill pattern ${pattern6} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.75:(\$9)   title algYinYang with boxes fill pattern ${pattern7} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.0:(\$8)   title algHeap with boxes fill pattern ${pattern8} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.25:(\$10)   title algNewling with boxes fs solid 0.20 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.5:(\$11)   title algBlockVector with boxes fs solid 0.40 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.75:(\$12)   title algRegroup with boxes fs solid 0.60 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+4.0:(\$13)   title algRysa with boxes fs solid 0.80 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+4.25:(\$18)   title algPami with boxes fs solid 0.90 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+4.5:(\$14)   title algFull with boxes fs solid 1 lt 1 lw 2
"
echo "$cmd" | gnuplot




==> graph/NewPlotF/memoryUsage.sh <==
alg_c=4
dfile="./plot/memoryUsage10.txt"
epsfile="./figure/memoryUsage.eps"
height=1000

echo "$epsfile"
cmd="
load 'settings.gp'
set term postscript enhanced eps 32
set output \"${epsfile}\"
set logscale y 10
set format y \"10^{%L}\"
set tmargin 3
set tmargin 1
set rmargin 0.5
set lmargin 4.5
set bmargin 2

set xrange [ 0:  41]
set yrange [ 0: \"${height}\"]
set ytics offset 0.8,0 font fontYtics offset 1,0,0
#set title \"Porto\" font fontTitle offset 0,-0.5,0
set xtics font fontXtics scale 0 offset 1.5, 0 ( dataCross 2,  dataConf 6, dataCovt 10, dataEuro 14,  dataKeggDirected 18, dataKegg 22, dataNYC  26, dataSkin 30,  dataPower 34, dataRoadNetwork 38)

set ylabel offset 1.8, 0 \"Memory Usage (MB)\"   font  fontYlable 
#set xlabel offset 0.1, 0.5 \"{/Calibri-Bold-Oblique |D|}\"   font  fontXlable


set key above font 'Calibri,32' spacing 0.8 maxrow 1
unset key
set boxwidth 0.25
set size 2, 1

plot '$dfile' using ((\$1)-1)*${alg_c}+1.25:(\$15)   title algIndex with boxes fill pattern ${pattern1} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+1.5:(\$3)   title algELkan with boxes fill pattern ${pattern2} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+1.75:(\$4)   title algHamely with boxes fill pattern ${pattern3} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.0:(\$5)   title algDrake with boxes fill pattern ${pattern4} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.25:(\$6)   title algAnnu with boxes fill pattern ${pattern5} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.5:(\$7)   title algBroder with boxes fill pattern ${pattern6} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.75:(\$9)   title algYinYang with boxes fill pattern ${pattern7} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.0:(\$8)   title algHeap with boxes fill pattern ${pattern8} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.25:(\$10)   title algNewling with boxes fs solid 0.20 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.5:(\$11)   title algBlockVector with boxes fs solid 0.40 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.75:(\$12)   title algRegroup with boxes fs solid 0.60 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+4.0:(\$13)   title algRysa with boxes fs solid 0.80 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+4.25:(\$18)   title algPami with boxes fs solid 0.90 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+4.5:(\$14)   title algFull with boxes fs solid 1 lt 1 lw 2
"
echo "$cmd" | gnuplot




==> graph/NewPlotF/memoryUsage_100.sh <==
alg_c=4
dfile="./plot/memoryUsage100.txt"
epsfile="./figure/memoryUsage100.eps"
height=10000

echo "$epsfile"
cmd="
load 'settings.gp'
set term postscript enhanced eps 32
set output \"${epsfile}\"
set logscale y 10
set format y \"10^{%L}\"
set tmargin 3
set tmargin 1
set rmargin 0.5
set lmargin 4.5
set bmargin 2

set xrange [ 0:  41]
set yrange [ 0: \"${height}\"]
set ytics offset 0.8,0 font fontYtics offset 1,0,0
#set title \"Porto\" font fontTitle offset 0,-0.5,0
set xtics font fontXtics scale 0 offset 1.5, 0 ( dataCross 2,  dataConf 6, dataCovt 10, dataEuro 14,  dataKeggDirected 18, dataKegg 22, dataNYC  26, dataSkin 30,  dataPower 34, dataRoadNetwork 38)

set ylabel offset 1.8, 0 \"Memory Usage (MB)\"   font  fontYlable 
#set xlabel offset 0.1, 0.5 \"{/Calibri-Bold-Oblique |D|}\"   font  fontXlable


set key above font 'Calibri,32' spacing 0.8 maxrow 1
unset key
set boxwidth 0.25
set size 2, 1

plot '$dfile' using ((\$1)-1)*${alg_c}+1.25:(\$15)   title algIndex with boxes fill pattern ${pattern1} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+1.5:(\$3)   title algELkan with boxes fill pattern ${pattern2} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+1.75:(\$4)   title algHamely with boxes fill pattern ${pattern3} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.0:(\$5)   title algDrake with boxes fill pattern ${pattern4} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.25:(\$6)   title algAnnu with boxes fill pattern ${pattern5} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.5:(\$7)   title algBroder with boxes fill pattern ${pattern6} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.75:(\$9)   title algYinYang with boxes fill pattern ${pattern7} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.0:(\$8)   title algHeap with boxes fill pattern ${pattern8} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.25:(\$10)   title algNewling with boxes fs solid 0.20 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.5:(\$11)   title algBlockVector with boxes fs solid 0.40 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.75:(\$12)   title algRegroup with boxes fs solid 0.60 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+4.0:(\$13)   title algRysa with boxes fs solid 0.80 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+4.25:(\$18)   title algPami with boxes fs solid 0.90 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+4.5:(\$14)   title algFull with boxes fs solid 1 lt 1 lw 2
"
echo "$cmd" | gnuplot




==> graph/NewPlotF/motivation.sh <==
alg_c=4
dfile="./plot/motivation.txt"
epsfile="./figure/motivation1.eps"
height=25

echo "$epsfile"
cmd="
load 'settings.gp'
set term postscript enhanced eps 32
set output \"${epsfile}\"
#set logscale y 10
#set format y \"10^{%L}\"
set tmargin 3
set tmargin 3
set rmargin 19
set lmargin 6
set bmargin 2

set xrange [ 0.5:  8.5]
set yrange [ 0.01: \"${height}\"]
set ytics offset 0.8,0 font 'Calibri, 48' offset 1,0,0
set title \"k=10\" font 'Calibri-Bold, 48' offset 0,-1,0
set xtics font 'Calibri-Bold, 48' scale 0 offset 1.5, 0 ( \"BigCross (d=57)\"  2.2, \"NYC-Taxi (d=2)\" 6.2)

set ylabel offset 1, 0 \"Clustering time (s)\"   font  'Calibri-Bold,48' 
#set xlabel offset 0.1, 0.5 \"{/Calibri-Bold-Oblique |D|}\"   font  'Calibri-Bold, 40'


set key at 11.5,23 right font 'Calibri-Bold,42' spacing 2 maxrow 5
#unset key
set boxwidth 0.6
set size 2, 1.3

plot '$dfile' using ((\$1)-1)*${alg_c}+1.25:(\$2)   title \"Full\" with boxes fill transparent pattern ${pattern6} lt 1 lw 2,\
	 '$dfile' using ((\$1)-1)*${alg_c}+1.25:(\$2+0.04*\"${height}\"):(\$2) notitle with labels font \"Calibri, 40\",\
     '$dfile' using ((\$1)-1)*${alg_c}+2.05:(\$3)   title \"Regroup\" with boxes fill transparent pattern ${pattern2} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.05:(\$3+0.04*\"${height}\"):(\$3) notitle with labels font \"Calibri, 40\",\
     '$dfile' using ((\$1)-1)*${alg_c}+2.05:(\$7)   notitle with boxes fill transparent solid 0.20 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.85:(\$4)   title \"Yinyang\" with boxes fill transparent pattern ${pattern3} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.85:(\$8)   notitle with boxes fill transparent solid 0.20 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.85:(\$4+0.04*\"${height}\"):(\$4) notitle with labels font \"Calibri, 40\",\
     '$dfile' using ((\$1)-1)*${alg_c}+3.65:(\$5)   title \"Index\" with boxes fill pattern ${pattern5} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.65:(\$5+0.04*\"${height}\"):(\$5) notitle with labels font \"Calibri, 40\",\
     '$dfile' using ((\$1)-1)*${alg_c}+1.25:(\$6)   title \"Distance\" with boxes fill transparent solid 0.20 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.65:(\$9)   notitle with boxes fill transparent solid 0.20 lt 1 lw 2

"
echo "$cmd" | gnuplot




==> graph/NewPlotF/prune-computation.sh <==
alg_c=4
dfile="./plot/computationratio10.txt"
epsfile="./figure/prune-computation.eps"
height=1.2

echo "$epsfile"
cmd="
load 'settings.gp'
set term postscript enhanced eps 32
set output \"${epsfile}\"
#set logscale y 10
#set format y \"10^{%L}\"
set tmargin 3
set tmargin 1
set rmargin 0.5
set lmargin 6.5
set bmargin 2

set xrange [ 0:  41]
set yrange [ 0: \"${height}\"]
set ytics offset 0.8,0 font fontYtics offset 1,0,0
#set title \"Porto\" font fontTitle offset 0,-0.5,0
set xtics font fontXtics scale 0 offset 1.5, 0 ( dataCross 2,  dataConf 6, dataCovt 10, dataEuro 14,  dataKeggDirected 18, dataKegg 22, dataNYC  26, dataSkin 30,  dataPower 34, dataRoadNetwork 38)

set ylabel offset 1.8, 0 \"Ratio of Pruned Computation\"   font  fontYlable 
#set xlabel offset 0.1, 0.5 \"{/Calibri-Bold-Oblique |D|}\"   font  fontXlable


set key above font 'Calibri,32' spacing 0.8 maxrow 1
unset key
set boxwidth 0.25
set size 2, 1

plot '$dfile' using ((\$1)-1)*${alg_c}+1.25:(\$15)   title algIndex with boxes fill pattern ${pattern1} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+1.5:(\$3)   title algELkan with boxes fill pattern ${pattern2} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+1.75:(\$4)   title algHamely with boxes fill pattern ${pattern3} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.0:(\$5)   title algDrake with boxes fill pattern ${pattern4} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.25:(\$6)   title algAnnu with boxes fill pattern ${pattern5} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.5:(\$7)   title algBroder with boxes fill pattern ${pattern6} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.75:(\$9)   title algYinYang with boxes fill pattern ${pattern7} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.0:(\$8)   title algHeap with boxes fill pattern ${pattern8} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.25:(\$10)   title algNewling with boxes fs solid 0.20 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.5:(\$11)   title algBlockVector with boxes fs solid 0.40 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.75:(\$12)   title algRegroup with boxes fs solid 0.60 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+4.0:(\$13)   title algRysa with boxes fs solid 0.80 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+4.25:(\$18)   title algPami with boxes fs solid 0.90 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+4.5:(\$14)   title algFull with boxes fs solid 1 lt 1 lw 2
"
echo "$cmd" | gnuplot




==> graph/NewPlotF/prune-computation_100.sh <==
alg_c=4
dfile="./plot/computationratio100.txt"
epsfile="./figure/prune-computation100.eps"
height=1.2

echo "$epsfile"
cmd="
load 'settings.gp'
set term postscript enhanced eps 32
set output \"${epsfile}\"
#set logscale y 10
#set format y \"10^{%L}\"
set tmargin 3
set tmargin 1
set rmargin 0.5
set lmargin 6.5
set bmargin 2

set xrange [ 0:  41]
set yrange [ 0: \"${height}\"]
set ytics offset 0.8,0 font fontYtics offset 1,0,0
#set title \"Porto\" font fontTitle offset 0,-0.5,0
set xtics font fontXtics scale 0 offset 1.5, 0 ( dataCross 2,  dataConf 6, dataCovt 10, dataEuro 14,  dataKeggDirected 18, dataKegg 22, dataNYC  26, dataSkin 30,  dataPower 34, dataRoadNetwork 38)

set ylabel offset 1.8, 0 \"Ratio of Pruned Computation\"   font  fontYlable 
#set xlabel offset 0.1, 0.5 \"{/Calibri-Bold-Oblique |D|}\"   font  fontXlable


set key above font 'Calibri,32' spacing 0.8 maxrow 1
unset key
set boxwidth 0.25
set size 2, 1

plot '$dfile' using ((\$1)-1)*${alg_c}+1.25:(\$15)   title algIndex with boxes fill pattern ${pattern1} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+1.5:(\$3)   title algELkan with boxes fill pattern ${pattern2} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+1.75:(\$4)   title algHamely with boxes fill pattern ${pattern3} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.0:(\$5)   title algDrake with boxes fill pattern ${pattern4} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.25:(\$6)   title algAnnu with boxes fill pattern ${pattern5} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.5:(\$7)   title algBroder with boxes fill pattern ${pattern6} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.75:(\$9)   title algYinYang with boxes fill pattern ${pattern7} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.0:(\$8)   title algHeap with boxes fill pattern ${pattern8} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.25:(\$10)   title algNewling with boxes fs solid 0.20 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.5:(\$11)   title algBlockVector with boxes fs solid 0.40 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.75:(\$12)   title algRegroup with boxes fs solid 0.60 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+4.0:(\$13)   title algRysa with boxes fs solid 0.80 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+4.25:(\$18)   title algPami with boxes fs solid 0.90 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+4.5:(\$14)   title algFull with boxes fs solid 1 lt 1 lw 2
"
echo "$cmd" | gnuplot




==> graph/NewPlotF/refine-speedup.sh <==
alg_c=4
dfile="./plot/refineratio10.txt"
epsfile="./figure/refine-speedup.eps"
height=500

echo "$epsfile"
cmd="
load 'settings.gp'
set term postscript enhanced eps 32
set output \"${epsfile}\"
set logscale y 10
#set format y \"10^{%L}\"
set tmargin 1
set rmargin 0.5
set lmargin 4.5
set bmargin 2

set xrange [ 0:  41]
set yrange [ 0.1: \"${height}\"]
set ytics offset 0.8,0 font fontYtics offset 1,0,0
#set title \"Porto\" font fontTitle offset 0,-0.5,0
set xtics font fontXtics scale 0 offset 1.5, 0 ( dataCross 2,  dataConf 6, dataCovt 10, dataEuro 14,  dataKeggDirected 18, dataKegg 22, dataNYC  26, dataSkin 30,  dataPower 34, dataRoadNetwork 38)

set ylabel offset 2.7, 0 \"Speedup of Refinement\"   font  fontYlable 
#set xlabel offset 0.1, 0.5 \"{/Calibri-Bold-Oblique |D|}\"   font  fontXlable

set key above vertical font 'Calibri,11' spacing 0.2 maxrows 1
#set key above font 'Calibri,30' spacing 1 maxrow 1
unset key
set boxwidth 0.25
set size 2, 1

plot '$dfile' using ((\$1)-1)*${alg_c}+1.25:(\$15)   title algIndex with boxes fill pattern ${pattern1} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+1.5:(\$3)   title algELkan with boxes fill pattern ${pattern2} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+1.75:(\$4)   title algHamely with boxes fill pattern ${pattern3} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.0:(\$5)   title algDrake with boxes fill pattern ${pattern4} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.25:(\$6)   title algAnnu with boxes fill pattern ${pattern5} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.5:(\$7)   title algBroder with boxes fill pattern ${pattern6} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.75:(\$9)   title algYinYang with boxes fill pattern ${pattern7} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.0:(\$8)   title algHeap with boxes fill pattern ${pattern8} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.25:(\$10)   title algNewling with boxes fs solid 0.20 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.5:(\$11)   title algBlockVector with boxes fs solid 0.40 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.75:(\$12)   title algRegroup with boxes fs solid 0.60 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+4.0:(\$13)   title algRysa with boxes fs solid 0.80 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+4.25:(\$18)   title algPami with boxes fs solid 0.90 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+4.5:(\$14)   title algFull with boxes fs solid 1 lt 1 lw 2
"
echo "$cmd" | gnuplot




==> graph/NewPlotF/refine-speedup_100.sh <==
alg_c=4
dfile="./plot/refineratio100.txt"
epsfile="./figure/refine-speedup100.eps"
height=500

echo "$epsfile"
cmd="
load 'settings.gp'
set term postscript enhanced eps 32
set output \"${epsfile}\"
set logscale y 10
#set format y \"10^{%L}\"
set tmargin 1
set rmargin 0.5
set lmargin 4.5
set bmargin 2

set xrange [ 0:  41]
set yrange [ 0.1: \"${height}\"]
set ytics offset 0.8,0 font fontYtics offset 1,0,0
#set title \"Porto\" font fontTitle offset 0,-0.5,0
set xtics font fontXtics scale 0 offset 1.5, 0 ( dataCross 2,  dataConf 6, dataCovt 10, dataEuro 14,  dataKeggDirected 18, dataKegg 22, dataNYC  26, dataSkin 30,  dataPower 34, dataRoadNetwork 38)

set ylabel offset 2.7, 0 \"Speedup of Refinement\"   font  fontYlable 
#set xlabel offset 0.1, 0.5 \"{/Calibri-Bold-Oblique |D|}\"   font  fontXlable

set key above vertical font 'Calibri,11' spacing 0.2 maxrows 1
#set key above font 'Calibri,30' spacing 1 maxrow 1
unset key
set boxwidth 0.25
set size 2, 1

plot '$dfile' using ((\$1)-1)*${alg_c}+1.25:(\$15)   title algIndex with boxes fill pattern ${pattern1} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+1.5:(\$3)   title algELkan with boxes fill pattern ${pattern2} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+1.75:(\$4)   title algHamely with boxes fill pattern ${pattern3} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.0:(\$5)   title algDrake with boxes fill pattern ${pattern4} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.25:(\$6)   title algAnnu with boxes fill pattern ${pattern5} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.5:(\$7)   title algBroder with boxes fill pattern ${pattern6} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.75:(\$9)   title algYinYang with boxes fill pattern ${pattern7} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.0:(\$8)   title algHeap with boxes fill pattern ${pattern8} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.25:(\$10)   title algNewling with boxes fs solid 0.20 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.5:(\$11)   title algBlockVector with boxes fs solid 0.40 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.75:(\$12)   title algRegroup with boxes fs solid 0.60 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+4.0:(\$13)   title algRysa with boxes fs solid 0.80 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+4.25:(\$18)   title algPami with boxes fs solid 0.90 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+4.5:(\$14)   title algFull with boxes fs solid 1 lt 1 lw 2
"
echo "$cmd" | gnuplot




==> graph/NewPlotF/runAll.sh <==
./boundupdate.sh 
./memoryUsage.sh       
./dataAccess.sh   
./prune-computation.sh  
./all-dataset-speedup.sh
./assign-speedup.sh
./refine-speedup.sh
./boundCompare.sh
./boundupdate\ 100.sh 
./memoryUsage\ 100.sh       
./dataAccess\ 100.sh   
./prune-computation\ 100.sh  
./all-dataset-speedup\ 100.sh
./assign-speedup\ 100.sh
./refine-speedup\ 100.sh
./boundCompare\ 100.sh

==> graph/NewPlotF/trainingTime.sh <==
alg_c=4
dfile="./plot/trainingtime.txt"
epsfile="./figure/training.eps"
height=10000

echo "$epsfile"
cmd="
load 'settings.gp'
set term postscript enhanced eps 32
set output \"${epsfile}\"
set logscale y 10
set format y \"10^{%L}\"
set tmargin 3
set tmargin 1
set rmargin 0.5
set lmargin 5
set bmargin 2

set xrange [ 0:  45]
set yrange [ 0: \"${height}\"]
set ytics offset 0.8,0 font fontYtics offset 1,0,0
#set title \"Porto\" font fontTitle offset 0,-0.5,0
set xtics font fontXtics scale 0 offset 1.5, 0 ( dataCross 2,  dataConf 6, dataCovt 10, dataEuro 14,  dataKeggDirected 18, dataKegg 22, dataNYC  26, dataPhone 30,  dataPower 34, dataRoadNetwork 38,  dataCensus 42)

set ylabel offset 1.5, 0 \"Running time (s)\"   font  fontYlable 
#set xlabel offset 0.1, 0.5 \"{/Calibri-Bold-Oblique |D|}\"   font  fontXlable


set key font 'Calibri,32' spacing 0.8 maxrow 1
#unset key
set boxwidth 1.2
set size 2, 1

plot '$dfile' using ((\$1)-1)*${alg_c}+2.25:(\$2)   title \"Full\" with boxes fill pattern ${pattern1} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.45:(\$3)   title \"Selective\" with boxes fill pattern ${pattern2} lt 1 lw 2,\
"
echo "$cmd" | gnuplot




==> graph/NewPlotR/all-dataset-speedup.sh <==
alg_c=4
dfile="./plot/runingtimeratio10.txt"
epsfile="./figure/all-dataset-speedup.eps"
height=500

echo "$epsfile"
cmd="
load 'settings.gp'
set term postscript enhanced eps 32
set output \"${epsfile}\"
set logscale y 10
#set format y \"10^{%L}\"
set tmargin 1
set rmargin 0.5
set lmargin 4.5
set bmargin 2
set title \"k=10\" font \"Calibri-Bold, 32\" offset 0,-1,0
set xrange [ 0:  29]
set yrange [ 0.1: \"${height}\"]
set ytics offset 0.8,0 font fontYtics offset 1,0,0
#set title \"Porto\" font fontTitle offset 0,-0.5,0
set xtics font fontXtics scale 0 offset 1.5, 0 ( dataCross 2,  dataConf 6, dataCovt 10, dataEuro 14,  dataKeggDirected 18, dataKegg 22, dataNYC  26, dataSkin 30,  dataPower 34, dataRoadNetwork 38)

set ylabel offset 2.7, 0 \"Speedup\"   font  fontYlable 
#set xlabel offset 0.1, 0.5 \"{/Calibri-Bold-Oblique |D|}\"   font  fontXlable

set key above vertical font 'Calibri,11' spacing 0.2 maxrows 1
#set key above font 'Calibri,30' spacing 1 maxrow 1
unset key
set boxwidth 0.25
set size 2, 1

plot '$dfile' using ((\$1)-1)*${alg_c}+1.25:(\$15)   title algIndex with boxes fill pattern ${pattern1} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+1.5:(\$3)   title algELkan with boxes fill pattern ${pattern2} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+1.75:(\$4)   title algHamely with boxes fill pattern ${pattern3} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.0:(\$5)   title algDrake with boxes fill pattern ${pattern4} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.25:(\$6)   title algAnnu with boxes fill pattern ${pattern5} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.5:(\$7)   title algBroder with boxes fill pattern ${pattern6} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.75:(\$9)   title algYinYang with boxes fill pattern ${pattern7} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.0:(\$8)   title algHeap with boxes fill pattern ${pattern8} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.25:(\$10)   title algNewling with boxes fs solid 0.20 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.5:(\$11)   title algBlockVector with boxes fs solid 0.40 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.75:(\$12)   title algRegroup with boxes fs solid 0.60 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+4.0:(\$13)   title algRysa with boxes fs solid 0.80 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+4.25:(\$18)   title algPami with boxes fs solid 0.90 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+4.5:(\$14)   title algFull with boxes fs solid 1 lt 1 lw 2
"
echo "$cmd" | gnuplot




==> graph/NewPlotR/all-dataset-speedup_100.sh <==
alg_c=4
dfile="./plot/runingtimeratio100.txt"
epsfile="./figure/all-dataset-speedup100.eps"
height=500

echo "$epsfile"
cmd="
load 'settings.gp'
set term postscript enhanced eps 32
set output \"${epsfile}\"
set logscale y 10
#set format y \"10^{%L}\"
set tmargin 1
set rmargin 0.5
set lmargin 4.5
set bmargin 2
set title \"k=100\" font \"Calibri-Bold, 32\" offset 0,-1,0

set xrange [ 0:  29]
set yrange [ 0.1: \"${height}\"]
set ytics offset 0.8,0 font fontYtics offset 1,0,0
#set title \"Porto\" font fontTitle offset 0,-0.5,0
set xtics font fontXtics scale 0 offset 1.5, 0 ( dataCross 2,  dataConf 6, dataCovt 10, dataEuro 14,  dataKeggDirected 18, dataKegg 22, dataNYC  26, dataSkin 30,  dataPower 34, dataRoadNetwork 38)

set ylabel offset 2.7, 0 \"Speedup\"   font  fontYlable 
#set xlabel offset 0.1, 0.5 \"{/Calibri-Bold-Oblique |D|}\"   font  fontXlable

set key above vertical font 'Calibri,11' spacing 0.2 maxrows 1
#set key above font 'Calibri,30' spacing 1 maxrow 1
unset key
set boxwidth 0.25
set size 2, 1

plot '$dfile' using ((\$1)-1)*${alg_c}+1.25:(\$15)   title algIndex with boxes fill pattern ${pattern1} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+1.5:(\$3)   title algELkan with boxes fill pattern ${pattern2} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+1.75:(\$4)   title algHamely with boxes fill pattern ${pattern3} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.0:(\$5)   title algDrake with boxes fill pattern ${pattern4} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.25:(\$6)   title algAnnu with boxes fill pattern ${pattern5} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.5:(\$7)   title algBroder with boxes fill pattern ${pattern6} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.75:(\$9)   title algYinYang with boxes fill pattern ${pattern7} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.0:(\$8)   title algHeap with boxes fill pattern ${pattern8} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.25:(\$10)   title algNewling with boxes fs solid 0.20 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.5:(\$11)   title algBlockVector with boxes fs solid 0.40 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.75:(\$12)   title algRegroup with boxes fs solid 0.60 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+4.0:(\$13)   title algRysa with boxes fs solid 0.80 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+4.25:(\$18)   title algPami with boxes fs solid 0.90 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+4.5:(\$14)   title algFull with boxes fs solid 1 lt 1 lw 2
"
echo "$cmd" | gnuplot




==> graph/NewPlotR/all-dataset-speedup_copy.sh <==
alg_c=4
dfile="./plot/runingtimeratio10.txt"
epsfile="./figure/all-dataset-speedup.eps"
height=150

echo "$epsfile"
cmd="
load 'settings.gp'
set term postscript enhanced eps color
set output \"${epsfile}\"
set logscale y 10
#set format y \"10^{%L}\"
set tmargin 6
#set tmargin 1
set rmargin 0.5
set lmargin 6.5
set bmargin 2

set xrange [ 0:  45]
set yrange [ 0.1: \"${height}\"]
set ytics offset 0.8,0 font fontYtics offset 1,0,0
#set title \"Porto\" font fontTitle offset 0,-0.5,0
set xtics font fontXtics scale 0 offset 1.5, 0 ( dataCross 2,  dataConf 6, dataCovt 10, dataEuro 14,  dataKeggDirected 18, dataKegg 22, dataNYC  26, dataPhone 30,  dataPower 34, dataRoadNetwork 38,  dataCensus 42)

set ylabel offset 0.8, 0 \"Speedup\"   font  fontYlable 
#set xlabel offset 0.1, 0.5 \"{/Calibri-Bold-Oblique |D|}\"   font  fontXlable


set key above font 'Calibri,32' spacing 0.8 maxrow 2
#unset key
set boxwidth 0.25
set size 2, 1.1

plot '$dfile' using ((\$1)-1)*${alg_c}+1.25:(\$15)   title algIndex with boxes fill solid 1 linecolor rgb color0 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+1.5:(\$3)   title algELkan with boxes fill pattern ${pattern2} linecolor rgb color2 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+1.75:(\$4)   title algHamely with boxes fill pattern ${pattern3} linecolor rgb color3 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.0:(\$5)   title algDrake with boxes fill pattern ${pattern4} linecolor rgb color4 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.25:(\$6)   title algAnnu with boxes fill pattern ${pattern5} linecolor rgb color5 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.5:(\$7)   title algBroder with boxes fill pattern ${pattern6} linecolor rgb color6 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.75:(\$9)   title algYinYang with boxes fill pattern ${pattern7} linecolor rgb color7 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.0:(\$8)   title algHeap with boxes fill pattern ${pattern8} linecolor rgb color8 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.25:(\$10)   title algNewling with boxes fill pattern ${pattern9} linecolor rgb color9 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.5:(\$11)   title algRysa with boxes fill pattern ${pattern10} linecolor rgb color10 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.75:(\$12)   title algBlockVector with boxes fill pattern ${pattern11} linecolor rgb color11 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+4:(\$13)   title algRegroup with boxes fill pattern ${pattern12} linecolor rgb color12 lt 1 lw 2
"
echo "$cmd" | gnuplot




==> graph/NewPlotR/assign-speedup.sh <==
alg_c=4
dfile="./plot/assigntimeratio10.txt"
epsfile="./figure/assign-speedup.eps"
height=500

echo "$epsfile"
cmd="
load 'settings.gp'
set term postscript enhanced eps 32
set output \"${epsfile}\"
set logscale y 10
#set format y \"10^{%L}\"
set tmargin 1
set rmargin 0.5
set lmargin 4.5
set bmargin 2

set xrange [ 0:  29]
set yrange [ 0.1: \"${height}\"]
set ytics offset 0.8,0 font fontYtics offset 1,0,0
#set title \"Porto\" font fontTitle offset 0,-0.5,0
set xtics font fontXtics scale 0 offset 1.5, 0 ( dataCross 2,  dataConf 6, dataCovt 10, dataEuro 14,  dataKeggDirected 18, dataKegg 22, dataNYC  26, dataSkin 30,  dataPower 34, dataRoadNetwork 38)

set ylabel offset 2.7, 0 \"Assign Speedup\"   font  fontYlable 
#set xlabel offset 0.1, 0.5 \"{/Calibri-Bold-Oblique |D|}\"   font  fontXlable

set key above vertical font 'Calibri,11' spacing 0.2 maxrows 1
#set key above font 'Calibri,30' spacing 1 maxrow 1
unset key
set boxwidth 0.25
set size 2, 1

plot '$dfile' using ((\$1)-1)*${alg_c}+1.25:(\$15)   title algIndex with boxes fill pattern ${pattern1} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+1.5:(\$3)   title algELkan with boxes fill pattern ${pattern2} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+1.75:(\$4)   title algHamely with boxes fill pattern ${pattern3} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.0:(\$5)   title algDrake with boxes fill pattern ${pattern4} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.25:(\$6)   title algAnnu with boxes fill pattern ${pattern5} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.5:(\$7)   title algBroder with boxes fill pattern ${pattern6} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.75:(\$9)   title algYinYang with boxes fill pattern ${pattern7} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.0:(\$8)   title algHeap with boxes fill pattern ${pattern8} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.25:(\$10)   title algNewling with boxes fs solid 0.20 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.5:(\$11)   title algBlockVector with boxes fs solid 0.40 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.75:(\$12)   title algRegroup with boxes fs solid 0.60 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+4.0:(\$13)   title algRysa with boxes fs solid 0.80 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+4.25:(\$18)   title algPami with boxes fs solid 0.90 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+4.5:(\$14)   title algFull with boxes fs solid 1 lt 1 lw 2
"
echo "$cmd" | gnuplot




==> graph/NewPlotR/assign-speedup_100.sh <==
alg_c=4
dfile="./plot/assigntimeratio100.txt"
epsfile="./figure/assign-speedup100.eps"
height=500

echo "$epsfile"
cmd="
load 'settings.gp'
set term postscript enhanced eps 32
set output \"${epsfile}\"
set logscale y 10
#set format y \"10^{%L}\"
set tmargin 1
set rmargin 0.5
set lmargin 4.5
set bmargin 2

set xrange [ 0:  29]
set yrange [ 0.1: \"${height}\"]
set ytics offset 0.8,0 font fontYtics offset 1,0,0
#set title \"Porto\" font fontTitle offset 0,-0.5,0
set xtics font fontXtics scale 0 offset 1.5, 0 ( dataCross 2,  dataConf 6, dataCovt 10, dataEuro 14,  dataKeggDirected 18, dataKegg 22, dataNYC  26, dataSkin 30,  dataPower 34, dataRoadNetwork 38)

set ylabel offset 2.7, 0 \"Assign Speedup\"   font  fontYlable 
#set xlabel offset 0.1, 0.5 \"{/Calibri-Bold-Oblique |D|}\"   font  fontXlable

set key above vertical font 'Calibri,11' spacing 0.2 maxrows 1
#set key above font 'Calibri,30' spacing 1 maxrow 1
unset key
set boxwidth 0.25
set size 2, 1

plot '$dfile' using ((\$1)-1)*${alg_c}+1.25:(\$15)   title algIndex with boxes fill pattern ${pattern1} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+1.5:(\$3)   title algELkan with boxes fill pattern ${pattern2} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+1.75:(\$4)   title algHamely with boxes fill pattern ${pattern3} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.0:(\$5)   title algDrake with boxes fill pattern ${pattern4} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.25:(\$6)   title algAnnu with boxes fill pattern ${pattern5} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.5:(\$7)   title algBroder with boxes fill pattern ${pattern6} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.75:(\$9)   title algYinYang with boxes fill pattern ${pattern7} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.0:(\$8)   title algHeap with boxes fill pattern ${pattern8} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.25:(\$10)   title algNewling with boxes fs solid 0.20 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.5:(\$11)   title algBlockVector with boxes fs solid 0.40 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.75:(\$12)   title algRegroup with boxes fs solid 0.60 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+4.0:(\$13)   title algRysa with boxes fs solid 0.80 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+4.25:(\$18)   title algPami with boxes fs solid 0.90 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+4.5:(\$14)   title algFull with boxes fs solid 1 lt 1 lw 2
"
echo "$cmd" | gnuplot




==> graph/NewPlotR/boundCompare.sh <==
alg_c=4
dfile="./plot/boundCompares10.txt"
epsfile="./figure/boundCompare.eps"
height=1000000000

echo "$epsfile"
cmd="
load 'settings.gp'
set term postscript enhanced eps 32
set output \"${epsfile}\"
set logscale y 10
set format y \"10^{%L}\"
set tmargin 3
set tmargin 1
set rmargin 0.5
set lmargin 4.5
set bmargin 2

set xrange [ 0:  29]
set yrange [ 1000: \"${height}\"]
set ytics offset 0.8,0 font fontYtics offset 1,0,0
#set title \"Porto\" font fontTitle offset 0,-0.5,0
set xtics font fontXtics scale 0 offset 1.5, 0 ( dataCross 2,  dataConf 6, dataCovt 10, dataEuro 14,  dataKeggDirected 18, dataKegg 22, dataNYC  26, dataSkin 30,  dataPower 34, dataRoadNetwork 38)

set ylabel offset 1, 0 \"#Bound Comparison\"   font  fontYlable 
#set xlabel offset 0.1, 0.5 \"{/Calibri-Bold-Oblique |D|}\"   font  fontXlable


set key above font 'Calibri,32' spacing 0.8 maxrow 1
unset key
set boxwidth 0.25
set size 2, 1

plot '$dfile' using ((\$1)-1)*${alg_c}+1.25:(\$15)   title algIndex with boxes fill pattern ${pattern1} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+1.5:(\$3)   title algELkan with boxes fill pattern ${pattern2} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+1.75:(\$4)   title algHamely with boxes fill pattern ${pattern3} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.0:(\$5)   title algDrake with boxes fill pattern ${pattern4} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.25:(\$6)   title algAnnu with boxes fill pattern ${pattern5} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.5:(\$7)   title algBroder with boxes fill pattern ${pattern6} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.75:(\$9)   title algYinYang with boxes fill pattern ${pattern7} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.0:(\$8)   title algHeap with boxes fill pattern ${pattern8} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.25:(\$10)   title algNewling with boxes fs solid 0.20 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.5:(\$11)   title algBlockVector with boxes fs solid 0.40 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.75:(\$12)   title algRegroup with boxes fs solid 0.60 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+4.0:(\$13)   title algRysa with boxes fs solid 0.80 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+4.25:(\$18)   title algPami with boxes fs solid 0.90 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+4.5:(\$14)   title algFull with boxes fs solid 1 lt 1 lw 2
"
echo "$cmd" | gnuplot




==> graph/NewPlotR/boundCompare_100.sh <==
alg_c=4
dfile="./plot/boundCompares100.txt"
epsfile="./figure/boundCompare100.eps"
height=10000000000

echo "$epsfile"
cmd="
load 'settings.gp'
set term postscript enhanced eps 32
set output \"${epsfile}\"
set logscale y 10
set format y \"10^{%L}\"
set tmargin 3
set tmargin 1
set rmargin 0.5
set lmargin 4.5
set bmargin 2

set xrange [ 0:  29]
set yrange [ 1000: \"${height}\"]
set ytics offset 0.8,0 font fontYtics offset 1,0,0
#set title \"Porto\" font fontTitle offset 0,-0.5,0
set xtics font fontXtics scale 0 offset 1.5, 0 ( dataCross 2,  dataConf 6, dataCovt 10, dataEuro 14,  dataKeggDirected 18, dataKegg 22, dataNYC  26, dataSkin 30,  dataPower 34, dataRoadNetwork 38)

set ylabel offset 1.8, 0 \"#Bound Access\"   font  fontYlable 
#set xlabel offset 0.1, 0.5 \"{/Calibri-Bold-Oblique |D|}\"   font  fontXlable


set key above font 'Calibri,32' spacing 0.8 maxrow 1
unset key
set boxwidth 0.25
set size 2, 1

plot '$dfile' using ((\$1)-1)*${alg_c}+1.25:(\$15)   title algIndex with boxes fill pattern ${pattern1} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+1.5:(\$3)   title algELkan with boxes fill pattern ${pattern2} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+1.75:(\$4)   title algHamely with boxes fill pattern ${pattern3} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.0:(\$5)   title algDrake with boxes fill pattern ${pattern4} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.25:(\$6)   title algAnnu with boxes fill pattern ${pattern5} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.5:(\$7)   title algBroder with boxes fill pattern ${pattern6} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.75:(\$9)   title algYinYang with boxes fill pattern ${pattern7} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.0:(\$8)   title algHeap with boxes fill pattern ${pattern8} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.25:(\$10)   title algNewling with boxes fs solid 0.20 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.5:(\$11)   title algBlockVector with boxes fs solid 0.40 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.75:(\$12)   title algRegroup with boxes fs solid 0.60 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+4.0:(\$13)   title algRysa with boxes fs solid 0.80 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+4.25:(\$18)   title algPami with boxes fs solid 0.90 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+4.5:(\$14)   title algFull with boxes fs solid 1 lt 1 lw 2
"
echo "$cmd" | gnuplot




==> graph/NewPlotR/boundupdate.sh <==
alg_c=4
dfile="./plot/boundUpdates10.txt"
epsfile="./figure/boundUpdate.eps"
height=1000000000

echo "$epsfile"
cmd="
load 'settings.gp'
set term postscript enhanced eps 32
set output \"${epsfile}\"
set logscale y 10
set format y \"10^{%L}\"
set tmargin 3
set tmargin 1
set rmargin 0.5
set lmargin 4.5
set bmargin 2

set xrange [ 0:  29]
set yrange [ 1000: \"${height}\"]
set ytics offset 0.8,0 font fontYtics offset 1,0,0
#set title \"Porto\" font fontTitle offset 0,-0.5,0
set xtics font fontXtics scale 0 offset 1.5, 0 ( dataCross 2,  dataConf 6, dataCovt 10, dataEuro 14,  dataKeggDirected 18, dataKegg 22, dataNYC  26, dataSkin 30,  dataPower 34, dataRoadNetwork 38)

set ylabel offset 1, 0 \"#Bound Update\"   font  fontYlable 
#set xlabel offset 0.1, 0.5 \"{/Calibri-Bold-Oblique |D|}\"   font  fontXlable


set key above font 'Calibri,32' spacing 0.8 maxrow 1
unset key
set boxwidth 0.25
set size 2, 1

plot '$dfile' using ((\$1)-1)*${alg_c}+1.25:(\$15)   title algIndex with boxes fill pattern ${pattern1} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+1.5:(\$3)   title algELkan with boxes fill pattern ${pattern2} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+1.75:(\$4)   title algHamely with boxes fill pattern ${pattern3} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.0:(\$5)   title algDrake with boxes fill pattern ${pattern4} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.25:(\$6)   title algAnnu with boxes fill pattern ${pattern5} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.5:(\$7)   title algBroder with boxes fill pattern ${pattern6} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.75:(\$9)   title algYinYang with boxes fill pattern ${pattern7} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.0:(\$8)   title algHeap with boxes fill pattern ${pattern8} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.25:(\$10)   title algNewling with boxes fs solid 0.20 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.5:(\$11)   title algBlockVector with boxes fs solid 0.40 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.75:(\$12)   title algRegroup with boxes fs solid 0.60 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+4.0:(\$13)   title algRysa with boxes fs solid 0.80 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+4.25:(\$18)   title algPami with boxes fs solid 0.90 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+4.5:(\$14)   title algFull with boxes fs solid 1 lt 1 lw 2
"
echo "$cmd" | gnuplot




==> graph/NewPlotR/boundupdate_100.sh <==
alg_c=4
dfile="./plot/boundUpdates100.txt"
epsfile="./figure/boundUpdate100.eps"
height=10000000000

echo "$epsfile"
cmd="
load 'settings.gp'
set term postscript enhanced eps 32
set output \"${epsfile}\"
set logscale y 10
set format y \"10^{%L}\"
set tmargin 3
set tmargin 1
set rmargin 0.5
set lmargin 4.5
set bmargin 2

set xrange [ 0:  29]
set yrange [ 1000: \"${height}\"]
set ytics offset 0.8,0 font fontYtics offset 1,0,0
#set title \"Porto\" font fontTitle offset 0,-0.5,0
set xtics font fontXtics scale 0 offset 1.5, 0 ( dataCross 2,  dataConf 6, dataCovt 10, dataEuro 14,  dataKeggDirected 18, dataKegg 22, dataNYC  26, dataSkin 30,  dataPower 34, dataRoadNetwork 38)

set ylabel offset 1.8, 0 \"#Bound Update\"   font  fontYlable 
#set xlabel offset 0.1, 0.5 \"{/Calibri-Bold-Oblique |D|}\"   font  fontXlable


set key above font 'Calibri,32' spacing 0.8 maxrow 1
unset key
set boxwidth 0.25
set size 2, 1

plot '$dfile' using ((\$1)-1)*${alg_c}+1.25:(\$15)   title algIndex with boxes fill pattern ${pattern1} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+1.5:(\$3)   title algELkan with boxes fill pattern ${pattern2} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+1.75:(\$4)   title algHamely with boxes fill pattern ${pattern3} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.0:(\$5)   title algDrake with boxes fill pattern ${pattern4} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.25:(\$6)   title algAnnu with boxes fill pattern ${pattern5} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.5:(\$7)   title algBroder with boxes fill pattern ${pattern6} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.75:(\$9)   title algYinYang with boxes fill pattern ${pattern7} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.0:(\$8)   title algHeap with boxes fill pattern ${pattern8} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.25:(\$10)   title algNewling with boxes fs solid 0.20 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.5:(\$11)   title algBlockVector with boxes fs solid 0.40 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.75:(\$12)   title algRegroup with boxes fs solid 0.60 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+4.0:(\$13)   title algRysa with boxes fs solid 0.80 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+4.25:(\$18)   title algPami with boxes fs solid 0.90 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+4.5:(\$14)   title algFull with boxes fs solid 1 lt 1 lw 2
"
echo "$cmd" | gnuplot




==> graph/NewPlotR/dataAccess.sh <==
alg_c=4
dfile="./plot/dataAccess10.txt"
epsfile="./figure/dataAccess.eps"
height=1000000000

echo "$epsfile"
cmd="
load 'settings.gp'
set term postscript enhanced eps 32
set output \"${epsfile}\"
set logscale y 10
set format y \"10^{%L}\"
set tmargin 3
set tmargin 1
set rmargin 0.5
set lmargin 4.5
set bmargin 2

set xrange [ 0:  29]
set yrange [ 1000: \"${height}\"]
set ytics offset 0.8,0 font fontYtics offset 1,0,0
#set title \"Porto\" font fontTitle offset 0,-0.5,0
set xtics font fontXtics scale 0 offset 1.5, 0 ( dataCross 2,  dataConf 6, dataCovt 10, dataEuro 14,  dataKeggDirected 18, dataKegg 22, dataNYC  26, dataSkin 30,  dataPower 34, dataRoadNetwork 38)

set ylabel offset 1, 0 \"#Data Access\"   font  fontYlable 
#set xlabel offset 0.1, 0.5 \"{/Calibri-Bold-Oblique |D|}\"   font  fontXlable


set key above font 'Calibri,32' spacing 0.8 maxrow 1
unset key
set boxwidth 0.25
set size 2, 1

plot '$dfile' using ((\$1)-1)*${alg_c}+1.25:(\$15)   title algIndex with boxes fill pattern ${pattern1} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+1.5:(\$3)   title algELkan with boxes fill pattern ${pattern2} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+1.75:(\$4)   title algHamely with boxes fill pattern ${pattern3} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.0:(\$5)   title algDrake with boxes fill pattern ${pattern4} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.25:(\$6)   title algAnnu with boxes fill pattern ${pattern5} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.5:(\$7)   title algBroder with boxes fill pattern ${pattern6} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.75:(\$9)   title algYinYang with boxes fill pattern ${pattern7} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.0:(\$8)   title algHeap with boxes fill pattern ${pattern8} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.25:(\$10)   title algNewling with boxes fs solid 0.20 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.5:(\$11)   title algBlockVector with boxes fs solid 0.40 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.75:(\$12)   title algRegroup with boxes fs solid 0.60 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+4.0:(\$13)   title algRysa with boxes fs solid 0.80 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+4.25:(\$18)   title algPami with boxes fs solid 0.90 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+4.5:(\$14)   title algFull with boxes fs solid 1 lt 1 lw 2
"
echo "$cmd" | gnuplot




==> graph/NewPlotR/dataAccess_100.sh <==
alg_c=4
dfile="./plot/dataAccess100.txt"
epsfile="./figure/dataAccess100.eps"
height=10000000000

echo "$epsfile"
cmd="
load 'settings.gp'
set term postscript enhanced eps 32
set output \"${epsfile}\"
set logscale y 10
set format y \"10^{%L}\"
set tmargin 3
set tmargin 1
set rmargin 0.5
set lmargin 4.5
set bmargin 2

set xrange [ 0:  29]
set yrange [ 1000: \"${height}\"]
set ytics offset 0.8,0 font fontYtics offset 1,0,0
#set title \"Porto\" font fontTitle offset 0,-0.5,0
set xtics font fontXtics scale 0 offset 1.5, 0 ( dataCross 2,  dataConf 6, dataCovt 10, dataEuro 14,  dataKeggDirected 18, dataKegg 22, dataNYC  26, dataSkin 30,  dataPower 34, dataRoadNetwork 38)

set ylabel offset 1.8, 0 \"#Data Access\"   font  fontYlable 
#set xlabel offset 0.1, 0.5 \"{/Calibri-Bold-Oblique |D|}\"   font  fontXlable


set key above font 'Calibri,32' spacing 0.8 maxrow 1
unset key
set boxwidth 0.25
set size 2, 1

plot '$dfile' using ((\$1)-1)*${alg_c}+1.25:(\$15)   title algIndex with boxes fill pattern ${pattern1} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+1.5:(\$3)   title algELkan with boxes fill pattern ${pattern2} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+1.75:(\$4)   title algHamely with boxes fill pattern ${pattern3} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.0:(\$5)   title algDrake with boxes fill pattern ${pattern4} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.25:(\$6)   title algAnnu with boxes fill pattern ${pattern5} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.5:(\$7)   title algBroder with boxes fill pattern ${pattern6} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.75:(\$9)   title algYinYang with boxes fill pattern ${pattern7} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.0:(\$8)   title algHeap with boxes fill pattern ${pattern8} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.25:(\$10)   title algNewling with boxes fs solid 0.20 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.5:(\$11)   title algBlockVector with boxes fs solid 0.40 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.75:(\$12)   title algRegroup with boxes fs solid 0.60 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+4.0:(\$13)   title algRysa with boxes fs solid 0.80 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+4.25:(\$18)   title algPami with boxes fs solid 0.90 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+4.5:(\$14)   title algFull with boxes fs solid 1 lt 1 lw 2
"
echo "$cmd" | gnuplot




==> graph/NewPlotR/dimensionality.sh <==
alg_c=4
dfile="./plot/dimensionality.txt"
epsfile="./figure/increasingDimensions.eps"
height=500

echo "$epsfile"
cmd="
load 'settings.gp'
set term postscript enhanced eps 32
set output \"${epsfile}\"
set logscale y 10
#set format y \"10^{%L}\"
set tmargin 1
set rmargin 0.5
set lmargin 4.5
set bmargin 3
set title \"k=10\" font \"Calibri-Bold, 32\" offset 0,-1,0
set xrange [ 0:  33]
set yrange [ 0.1: \"${height}\"]
set ytics offset 0.8,0 font fontYtics offset 1,0,0
#set title \"Porto\" font fontTitle offset 0,-0.5,0
set xtics font fontXtics scale 0 offset 1.5, 0 ( \"10\" 2,  \"100\" 6, \"200\" 10, \"300\" 14,  \"400\" 18, \"500\" 22, \"600\"  26, \"700\" 30,  dataPower 34, dataRoadNetwork 38)

set ylabel offset 2.7, 0 \"Speedup\"   font  fontYlable 
set xlabel offset 0.1, 0.5 \"{/Calibri-Bold-Oblique d}\"   font  fontXlable

set key above vertical font 'Calibri,11' spacing 0.2 maxrows 1
#set key above font 'Calibri,30' spacing 1 maxrow 1
unset key
set boxwidth 0.25
set size 2, 1

plot '$dfile' using ((\$1)-1)*${alg_c}+1.25:(\$15)   title algIndex with boxes fill pattern ${pattern1} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+1.5:(\$3)   title algELkan with boxes fill pattern ${pattern2} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+1.75:(\$4)   title algHamely with boxes fill pattern ${pattern3} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.0:(\$5)   title algDrake with boxes fill pattern ${pattern4} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.25:(\$6)   title algAnnu with boxes fill pattern ${pattern5} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.5:(\$7)   title algBroder with boxes fill pattern ${pattern6} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.75:(\$9)   title algYinYang with boxes fill pattern ${pattern7} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.0:(\$8)   title algHeap with boxes fill pattern ${pattern8} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.25:(\$10)   title algNewling with boxes fs solid 0.20 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.5:(\$11)   title algBlockVector with boxes fs solid 0.40 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.75:(\$12)   title algRegroup with boxes fs solid 0.60 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+4.0:(\$13)   title algRysa with boxes fs solid 0.80 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+4.25:(\$18)   title algPami with boxes fs solid 0.90 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+4.5:(\$14)   title algFull with boxes fs solid 1 lt 1 lw 2
"
echo "$cmd" | gnuplot




==> graph/NewPlotR/memoryUsage.sh <==
alg_c=4
dfile="./plot/memoryUsage10.txt"
epsfile="./figure/memoryUsage.eps"
height=1000

echo "$epsfile"
cmd="
load 'settings.gp'
set term postscript enhanced eps 32
set output \"${epsfile}\"
set logscale y 10
set format y \"10^{%L}\"
set tmargin 3
set tmargin 1
set rmargin 0.5
set lmargin 4.5
set bmargin 2

set xrange [ 0:  29]
set yrange [ 0: \"${height}\"]
set ytics offset 0.8,0 font fontYtics offset 1,0,0
#set title \"Porto\" font fontTitle offset 0,-0.5,0
set xtics font fontXtics scale 0 offset 1.5, 0 ( dataCross 2,  dataConf 6, dataCovt 10, dataEuro 14,  dataKeggDirected 18, dataKegg 22, dataNYC  26, dataSkin 30,  dataPower 34, dataRoadNetwork 38)

set ylabel offset 1.8, 0 \"Memory Usage (MB)\"   font  fontYlable 
#set xlabel offset 0.1, 0.5 \"{/Calibri-Bold-Oblique |D|}\"   font  fontXlable


set key above font 'Calibri,32' spacing 0.8 maxrow 1
unset key
set boxwidth 0.25
set size 2, 1

plot '$dfile' using ((\$1)-1)*${alg_c}+1.25:(\$15)   title algIndex with boxes fill pattern ${pattern1} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+1.5:(\$3)   title algELkan with boxes fill pattern ${pattern2} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+1.75:(\$4)   title algHamely with boxes fill pattern ${pattern3} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.0:(\$5)   title algDrake with boxes fill pattern ${pattern4} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.25:(\$6)   title algAnnu with boxes fill pattern ${pattern5} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.5:(\$7)   title algBroder with boxes fill pattern ${pattern6} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.75:(\$9)   title algYinYang with boxes fill pattern ${pattern7} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.0:(\$8)   title algHeap with boxes fill pattern ${pattern8} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.25:(\$10)   title algNewling with boxes fs solid 0.20 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.5:(\$11)   title algBlockVector with boxes fs solid 0.40 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.75:(\$12)   title algRegroup with boxes fs solid 0.60 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+4.0:(\$13)   title algRysa with boxes fs solid 0.80 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+4.25:(\$18)   title algPami with boxes fs solid 0.90 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+4.5:(\$14)   title algFull with boxes fs solid 1 lt 1 lw 2
"
echo "$cmd" | gnuplot




==> graph/NewPlotR/memoryUsage_100.sh <==
alg_c=4
dfile="./plot/memoryUsage100.txt"
epsfile="./figure/memoryUsage100.eps"
height=10000

echo "$epsfile"
cmd="
load 'settings.gp'
set term postscript enhanced eps 32
set output \"${epsfile}\"
set logscale y 10
set format y \"10^{%L}\"
set tmargin 3
set tmargin 1
set rmargin 0.5
set lmargin 4.5
set bmargin 2

set xrange [ 0:  29]
set yrange [ 0: \"${height}\"]
set ytics offset 0.8,0 font fontYtics offset 1,0,0
#set title \"Porto\" font fontTitle offset 0,-0.5,0
set xtics font fontXtics scale 0 offset 1.5, 0 ( dataCross 2,  dataConf 6, dataCovt 10, dataEuro 14,  dataKeggDirected 18, dataKegg 22, dataNYC  26, dataSkin 30,  dataPower 34, dataRoadNetwork 38)

set ylabel offset 1.8, 0 \"Memory Usage (MB)\"   font  fontYlable 
#set xlabel offset 0.1, 0.5 \"{/Calibri-Bold-Oblique |D|}\"   font  fontXlable


set key above font 'Calibri,32' spacing 0.8 maxrow 1
unset key
set boxwidth 0.25
set size 2, 1

plot '$dfile' using ((\$1)-1)*${alg_c}+1.25:(\$15)   title algIndex with boxes fill pattern ${pattern1} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+1.5:(\$3)   title algELkan with boxes fill pattern ${pattern2} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+1.75:(\$4)   title algHamely with boxes fill pattern ${pattern3} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.0:(\$5)   title algDrake with boxes fill pattern ${pattern4} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.25:(\$6)   title algAnnu with boxes fill pattern ${pattern5} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.5:(\$7)   title algBroder with boxes fill pattern ${pattern6} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.75:(\$9)   title algYinYang with boxes fill pattern ${pattern7} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.0:(\$8)   title algHeap with boxes fill pattern ${pattern8} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.25:(\$10)   title algNewling with boxes fs solid 0.20 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.5:(\$11)   title algBlockVector with boxes fs solid 0.40 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.75:(\$12)   title algRegroup with boxes fs solid 0.60 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+4.0:(\$13)   title algRysa with boxes fs solid 0.80 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+4.25:(\$18)   title algPami with boxes fs solid 0.90 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+4.5:(\$14)   title algFull with boxes fs solid 1 lt 1 lw 2
"
echo "$cmd" | gnuplot




==> graph/NewPlotR/motivation.sh <==
alg_c=4
dfile="./plot/motivation.txt"
epsfile="./figure/motivation1.eps"
height=25

echo "$epsfile"
cmd="
load 'settings.gp'
set term postscript enhanced eps 32
set output \"${epsfile}\"
#set logscale y 10
#set format y \"10^{%L}\"
set tmargin 3
set tmargin 3
set rmargin 19
set lmargin 6
set bmargin 2

set xrange [ 0.5:  8.5]
set yrange [ 0.01: \"${height}\"]
set ytics offset 0.8,0 font 'Calibri, 48' offset 1,0,0
set title \"k=10\" font 'Calibri-Bold, 48' offset 0,-1,0
set xtics font 'Calibri-Bold, 48' scale 0 offset 1.5, 0 ( \"BigCross (d=57)\"  2.2, \"NYC-Taxi (d=2)\" 6.2)

set ylabel offset 1, 0 \"Clustering time (s)\"   font  'Calibri-Bold,48' 
#set xlabel offset 0.1, 0.5 \"{/Calibri-Bold-Oblique |D|}\"   font  'Calibri-Bold, 40'


set key at 11.5,23 right font 'Calibri-Bold,42' spacing 2 maxrow 5
#unset key
set boxwidth 0.6
set size 2, 1.3

plot '$dfile' using ((\$1)-1)*${alg_c}+1.25:(\$2)   title \"Full\" with boxes fill transparent pattern ${pattern6} lt 1 lw 2,\
	 '$dfile' using ((\$1)-1)*${alg_c}+1.25:(\$2+0.04*\"${height}\"):(\$2) notitle with labels font \"Calibri, 40\",\
     '$dfile' using ((\$1)-1)*${alg_c}+2.05:(\$3)   title \"Regroup\" with boxes fill transparent pattern ${pattern2} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.05:(\$3+0.04*\"${height}\"):(\$3) notitle with labels font \"Calibri, 40\",\
     '$dfile' using ((\$1)-1)*${alg_c}+2.05:(\$7)   notitle with boxes fill transparent solid 0.20 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.85:(\$4)   title \"Yinyang\" with boxes fill transparent pattern ${pattern3} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.85:(\$8)   notitle with boxes fill transparent solid 0.20 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.85:(\$4+0.04*\"${height}\"):(\$4) notitle with labels font \"Calibri, 40\",\
     '$dfile' using ((\$1)-1)*${alg_c}+3.65:(\$5)   title \"Index\" with boxes fill pattern ${pattern5} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.65:(\$5+0.04*\"${height}\"):(\$5) notitle with labels font \"Calibri, 40\",\
     '$dfile' using ((\$1)-1)*${alg_c}+1.25:(\$6)   title \"Distance\" with boxes fill transparent solid 0.20 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.65:(\$9)   notitle with boxes fill transparent solid 0.20 lt 1 lw 2

"
echo "$cmd" | gnuplot




==> graph/NewPlotR/prune-computation.sh <==
alg_c=4
dfile="./plot/computationratio10.txt"
epsfile="./figure/prune-computation.eps"
height=1.2

echo "$epsfile"
cmd="
load 'settings.gp'
set term postscript enhanced eps 32
set output \"${epsfile}\"
#set logscale y 10
#set format y \"10^{%L}\"
set tmargin 3
set tmargin 1
set rmargin 0.5
set lmargin 6.5
set bmargin 2

set xrange [ 0:  29]
set yrange [ 0: \"${height}\"]
set ytics offset 0.8,0 font fontYtics offset 1,0,0
#set title \"Porto\" font fontTitle offset 0,-0.5,0
set xtics font fontXtics scale 0 offset 1.5, 0 ( dataCross 2,  dataConf 6, dataCovt 10, dataEuro 14,  dataKeggDirected 18, dataKegg 22, dataNYC  26, dataSkin 30,  dataPower 34, dataRoadNetwork 38)

set ylabel offset 1.8, 0 \"Ratio of Pruned Computation\"   font  fontYlable 
#set xlabel offset 0.1, 0.5 \"{/Calibri-Bold-Oblique |D|}\"   font  fontXlable


set key above font 'Calibri,32' spacing 0.8 maxrow 1
unset key
set boxwidth 0.25
set size 2, 1

plot '$dfile' using ((\$1)-1)*${alg_c}+1.25:(\$15)   title algIndex with boxes fill pattern ${pattern1} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+1.5:(\$3)   title algELkan with boxes fill pattern ${pattern2} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+1.75:(\$4)   title algHamely with boxes fill pattern ${pattern3} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.0:(\$5)   title algDrake with boxes fill pattern ${pattern4} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.25:(\$6)   title algAnnu with boxes fill pattern ${pattern5} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.5:(\$7)   title algBroder with boxes fill pattern ${pattern6} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.75:(\$9)   title algYinYang with boxes fill pattern ${pattern7} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.0:(\$8)   title algHeap with boxes fill pattern ${pattern8} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.25:(\$10)   title algNewling with boxes fs solid 0.20 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.5:(\$11)   title algBlockVector with boxes fs solid 0.40 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.75:(\$12)   title algRegroup with boxes fs solid 0.60 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+4.0:(\$13)   title algRysa with boxes fs solid 0.80 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+4.25:(\$18)   title algPami with boxes fs solid 0.90 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+4.5:(\$14)   title algFull with boxes fs solid 1 lt 1 lw 2
"
echo "$cmd" | gnuplot




==> graph/NewPlotR/prune-computation_100.sh <==
alg_c=4
dfile="./plot/computationratio100.txt"
epsfile="./figure/prune-computation100.eps"
height=1.2

echo "$epsfile"
cmd="
load 'settings.gp'
set term postscript enhanced eps 32
set output \"${epsfile}\"
#set logscale y 10
#set format y \"10^{%L}\"
set tmargin 3
set tmargin 1
set rmargin 0.5
set lmargin 6.5
set bmargin 2

set xrange [ 0:  29]
set yrange [ 0: \"${height}\"]
set ytics offset 0.8,0 font fontYtics offset 1,0,0
#set title \"Porto\" font fontTitle offset 0,-0.5,0
set xtics font fontXtics scale 0 offset 1.5, 0 ( dataCross 2,  dataConf 6, dataCovt 10, dataEuro 14,  dataKeggDirected 18, dataKegg 22, dataNYC  26, dataSkin 30,  dataPower 34, dataRoadNetwork 38)

set ylabel offset 1.8, 0 \"Ratio of Pruned Computation\"   font  fontYlable 
#set xlabel offset 0.1, 0.5 \"{/Calibri-Bold-Oblique |D|}\"   font  fontXlable


set key above font 'Calibri,32' spacing 0.8 maxrow 1
unset key
set boxwidth 0.25
set size 2, 1

plot '$dfile' using ((\$1)-1)*${alg_c}+1.25:(\$15)   title algIndex with boxes fill pattern ${pattern1} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+1.5:(\$3)   title algELkan with boxes fill pattern ${pattern2} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+1.75:(\$4)   title algHamely with boxes fill pattern ${pattern3} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.0:(\$5)   title algDrake with boxes fill pattern ${pattern4} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.25:(\$6)   title algAnnu with boxes fill pattern ${pattern5} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.5:(\$7)   title algBroder with boxes fill pattern ${pattern6} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.75:(\$9)   title algYinYang with boxes fill pattern ${pattern7} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.0:(\$8)   title algHeap with boxes fill pattern ${pattern8} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.25:(\$10)   title algNewling with boxes fs solid 0.20 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.5:(\$11)   title algBlockVector with boxes fs solid 0.40 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.75:(\$12)   title algRegroup with boxes fs solid 0.60 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+4.0:(\$13)   title algRysa with boxes fs solid 0.80 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+4.25:(\$18)   title algPami with boxes fs solid 0.90 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+4.5:(\$14)   title algFull with boxes fs solid 1 lt 1 lw 2
"
echo "$cmd" | gnuplot




==> graph/NewPlotR/refine-speedup.sh <==
alg_c=4
dfile="./plot/refineratio10.txt"
epsfile="./figure/refine-speedup.eps"
height=500

echo "$epsfile"
cmd="
load 'settings.gp'
set term postscript enhanced eps 32
set output \"${epsfile}\"
set logscale y 10
#set format y \"10^{%L}\"
set tmargin 1
set rmargin 0.5
set lmargin 4.5
set bmargin 2

set xrange [ 0:  29]
set yrange [ 0.1: \"${height}\"]
set ytics offset 0.8,0 font fontYtics offset 1,0,0
#set title \"Porto\" font fontTitle offset 0,-0.5,0
set xtics font fontXtics scale 0 offset 1.5, 0 ( dataCross 2,  dataConf 6, dataCovt 10, dataEuro 14,  dataKeggDirected 18, dataKegg 22, dataNYC  26, dataSkin 30,  dataPower 34, dataRoadNetwork 38)

set ylabel offset 2.7, 0 \"Speedup of Refinement\"   font  fontYlable 
#set xlabel offset 0.1, 0.5 \"{/Calibri-Bold-Oblique |D|}\"   font  fontXlable

set key above vertical font 'Calibri,11' spacing 0.2 maxrows 1
#set key above font 'Calibri,30' spacing 1 maxrow 1
unset key
set boxwidth 0.25
set size 2, 1

plot '$dfile' using ((\$1)-1)*${alg_c}+1.25:(\$15)   title algIndex with boxes fill pattern ${pattern1} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+1.5:(\$3)   title algELkan with boxes fill pattern ${pattern2} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+1.75:(\$4)   title algHamely with boxes fill pattern ${pattern3} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.0:(\$5)   title algDrake with boxes fill pattern ${pattern4} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.25:(\$6)   title algAnnu with boxes fill pattern ${pattern5} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.5:(\$7)   title algBroder with boxes fill pattern ${pattern6} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.75:(\$9)   title algYinYang with boxes fill pattern ${pattern7} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.0:(\$8)   title algHeap with boxes fill pattern ${pattern8} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.25:(\$10)   title algNewling with boxes fs solid 0.20 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.5:(\$11)   title algBlockVector with boxes fs solid 0.40 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.75:(\$12)   title algRegroup with boxes fs solid 0.60 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+4.0:(\$13)   title algRysa with boxes fs solid 0.80 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+4.25:(\$18)   title algPami with boxes fs solid 0.90 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+4.5:(\$14)   title algFull with boxes fs solid 1 lt 1 lw 2
"
echo "$cmd" | gnuplot




==> graph/NewPlotR/refine-speedup_100.sh <==
alg_c=4
dfile="./plot/refineratio100.txt"
epsfile="./figure/refine-speedup100.eps"
height=500

echo "$epsfile"
cmd="
load 'settings.gp'
set term postscript enhanced eps 32
set output \"${epsfile}\"
set logscale y 10
#set format y \"10^{%L}\"
set tmargin 1
set rmargin 0.5
set lmargin 4.5
set bmargin 2

set xrange [ 0:  29]
set yrange [ 0.1: \"${height}\"]
set ytics offset 0.8,0 font fontYtics offset 1,0,0
#set title \"Porto\" font fontTitle offset 0,-0.5,0
set xtics font fontXtics scale 0 offset 1.5, 0 ( dataCross 2,  dataConf 6, dataCovt 10, dataEuro 14,  dataKeggDirected 18, dataKegg 22, dataNYC  26, dataSkin 30,  dataPower 34, dataRoadNetwork 38)

set ylabel offset 2.7, 0 \"Speedup of Refinement\"   font  fontYlable 
#set xlabel offset 0.1, 0.5 \"{/Calibri-Bold-Oblique |D|}\"   font  fontXlable

set key above vertical font 'Calibri,11' spacing 0.2 maxrows 1
#set key above font 'Calibri,30' spacing 1 maxrow 1
unset key
set boxwidth 0.25
set size 2, 1

plot '$dfile' using ((\$1)-1)*${alg_c}+1.25:(\$15)   title algIndex with boxes fill pattern ${pattern1} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+1.5:(\$3)   title algELkan with boxes fill pattern ${pattern2} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+1.75:(\$4)   title algHamely with boxes fill pattern ${pattern3} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.0:(\$5)   title algDrake with boxes fill pattern ${pattern4} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.25:(\$6)   title algAnnu with boxes fill pattern ${pattern5} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.5:(\$7)   title algBroder with boxes fill pattern ${pattern6} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.75:(\$9)   title algYinYang with boxes fill pattern ${pattern7} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.0:(\$8)   title algHeap with boxes fill pattern ${pattern8} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.25:(\$10)   title algNewling with boxes fs solid 0.20 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.5:(\$11)   title algBlockVector with boxes fs solid 0.40 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.75:(\$12)   title algRegroup with boxes fs solid 0.60 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+4.0:(\$13)   title algRysa with boxes fs solid 0.80 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+4.25:(\$18)   title algPami with boxes fs solid 0.90 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+4.5:(\$14)   title algFull with boxes fs solid 1 lt 1 lw 2
"
echo "$cmd" | gnuplot




==> graph/NewPlotR/runAll.sh <==
./boundupdate.sh 
./memoryUsage.sh       
./dataAccess.sh   
./prune-computation.sh  
./all-dataset-speedup.sh
./assign-speedup.sh
./refine-speedup.sh
./boundCompare.sh
./boundupdate\ 100.sh 
./memoryUsage\ 100.sh       
./dataAccess\ 100.sh   
./prune-computation\ 100.sh  
./all-dataset-speedup\ 100.sh
./assign-speedup\ 100.sh
./refine-speedup\ 100.sh
./boundCompare\ 100.sh

==> graph/NewPlotR/trainingTime.sh <==
alg_c=4
dfile="./plot/trainingtime.txt"
epsfile="./figure/training.eps"
height=10000

echo "$epsfile"
cmd="
load 'settings.gp'
set term postscript enhanced eps 32
set output \"${epsfile}\"
set logscale y 10
set format y \"10^{%L}\"
set tmargin 3
set tmargin 1
set rmargin 0.5
set lmargin 5
set bmargin 2

set xrange [ 0:  45]
set yrange [ 0: \"${height}\"]
set ytics offset 0.8,0 font fontYtics offset 1,0,0
#set title \"Porto\" font fontTitle offset 0,-0.5,0
set xtics font fontXtics scale 0 offset 1.5, 0 ( dataCross 2,  dataConf 6, dataCovt 10, dataEuro 14,  dataKeggDirected 18, dataKegg 22, dataNYC  26, dataPhone 30,  dataPower 34, dataRoadNetwork 38,  dataCensus 42)

set ylabel offset 1.5, 0 \"Running time (s)\"   font  fontYlable 
#set xlabel offset 0.1, 0.5 \"{/Calibri-Bold-Oblique |D|}\"   font  fontXlable


set key font 'Calibri,32' spacing 0.8 maxrow 1
#unset key
set boxwidth 1.2
set size 2, 1

plot '$dfile' using ((\$1)-1)*${alg_c}+2.25:(\$2)   title \"Full\" with boxes fill pattern ${pattern1} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.45:(\$3)   title \"Selective\" with boxes fill pattern ${pattern2} lt 1 lw 2,\
"
echo "$cmd" | gnuplot




==> graph/NewPlotS/all-dataset-speedup.sh <==
alg_c=4
dfile="./plot/runingtimeratio10.txt"
epsfile="./figure/all-dataset-speedup.eps"
height=500

echo "$epsfile"
cmd="
load 'settings.gp'
set term postscript enhanced eps 32
set output \"${epsfile}\"
set logscale y 10
#set format y \"10^{%L}\"
set tmargin 1
set rmargin 0.5
set lmargin 4.5
set bmargin 2
set title \"k=10\" font \"Calibri-Bold, 32\" offset 0,-1,0
set xrange [ 0:  29]
set yrange [ 0.1: \"${height}\"]
set ytics offset 0.8,0 font fontYtics offset 1,0,0
#set title \"Porto\" font fontTitle offset 0,-0.5,0
set xtics font fontXtics scale 0 offset 1.5, 0 ( dataCross 2,  dataConf 6, dataCovt 10, dataEuro 14,  dataKeggDirected 18, dataKegg 22, dataNYC  26, dataSkin 30,  dataPower 34, dataRoadNetwork 38)

set ylabel offset 2.7, 0 \"Speedup\"   font  fontYlable 
#set xlabel offset 0.1, 0.5 \"{/Calibri-Bold-Oblique |D|}\"   font  fontXlable

set key above vertical font 'Calibri,11' spacing 0.2 maxrows 1
#set key above font 'Calibri,30' spacing 1 maxrow 1
unset key
set boxwidth 0.25
set size 2, 1

plot '$dfile' using ((\$1)-1)*${alg_c}+1.25:(\$15)   title algIndex with boxes fill pattern ${pattern1} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+1.5:(\$3)   title algELkan with boxes fill pattern ${pattern2} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+1.75:(\$4)   title algHamely with boxes fill pattern ${pattern3} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.0:(\$5)   title algDrake with boxes fill pattern ${pattern4} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.25:(\$6)   title algAnnu with boxes fill pattern ${pattern5} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.5:(\$7)   title algBroder with boxes fill pattern ${pattern6} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.75:(\$9)   title algYinYang with boxes fill pattern ${pattern7} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.0:(\$8)   title algHeap with boxes fill pattern ${pattern8} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.25:(\$10)   title algNewling with boxes fs solid 0.20 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.5:(\$11)   title algBlockVector with boxes fs solid 0.40 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.75:(\$12)   title algRegroup with boxes fs solid 0.60 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+4.0:(\$13)   title algRysa with boxes fs solid 0.80 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+4.25:(\$18)   title algPami with boxes fs solid 0.90 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+4.5:(\$14)   title algFull with boxes fs solid 1 lt 1 lw 2
"
echo "$cmd" | gnuplot




==> graph/NewPlotS/all-dataset-speedup_100.sh <==
alg_c=4
dfile="./plot/runingtimeratio100.txt"
epsfile="./figure/all-dataset-speedup100.eps"
height=500

echo "$epsfile"
cmd="
load 'settings.gp'
set term postscript enhanced eps 32
set output \"${epsfile}\"
set logscale y 10
#set format y \"10^{%L}\"
set tmargin 1
set rmargin 0.5
set lmargin 4.5
set bmargin 2
set title \"k=100\" font \"Calibri-Bold, 32\" offset 0,-1,0

set xrange [ 0:  29]
set yrange [ 0.1: \"${height}\"]
set ytics offset 0.8,0 font fontYtics offset 1,0,0
#set title \"Porto\" font fontTitle offset 0,-0.5,0
set xtics font fontXtics scale 0 offset 1.5, 0 ( dataCross 2,  dataConf 6, dataCovt 10, dataEuro 14,  dataKeggDirected 18, dataKegg 22, dataNYC  26, dataSkin 30,  dataPower 34, dataRoadNetwork 38)

set ylabel offset 2.7, 0 \"Speedup\"   font  fontYlable 
#set xlabel offset 0.1, 0.5 \"{/Calibri-Bold-Oblique |D|}\"   font  fontXlable

set key above vertical font 'Calibri,11' spacing 0.2 maxrows 1
#set key above font 'Calibri,30' spacing 1 maxrow 1
unset key
set boxwidth 0.25
set size 2, 1

plot '$dfile' using ((\$1)-1)*${alg_c}+1.25:(\$15)   title algIndex with boxes fill pattern ${pattern1} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+1.5:(\$3)   title algELkan with boxes fill pattern ${pattern2} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+1.75:(\$4)   title algHamely with boxes fill pattern ${pattern3} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.0:(\$5)   title algDrake with boxes fill pattern ${pattern4} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.25:(\$6)   title algAnnu with boxes fill pattern ${pattern5} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.5:(\$7)   title algBroder with boxes fill pattern ${pattern6} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.75:(\$9)   title algYinYang with boxes fill pattern ${pattern7} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.0:(\$8)   title algHeap with boxes fill pattern ${pattern8} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.25:(\$10)   title algNewling with boxes fs solid 0.20 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.5:(\$11)   title algBlockVector with boxes fs solid 0.40 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.75:(\$12)   title algRegroup with boxes fs solid 0.60 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+4.0:(\$13)   title algRysa with boxes fs solid 0.80 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+4.25:(\$18)   title algPami with boxes fs solid 0.90 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+4.5:(\$14)   title algFull with boxes fs solid 1 lt 1 lw 2
"
echo "$cmd" | gnuplot




==> graph/NewPlotS/all-dataset-speedup_copy.sh <==
alg_c=4
dfile="./plot/runingtimeratio10.txt"
epsfile="./figure/all-dataset-speedup.eps"
height=150

echo "$epsfile"
cmd="
load 'settings.gp'
set term postscript enhanced eps color
set output \"${epsfile}\"
set logscale y 10
#set format y \"10^{%L}\"
set tmargin 6
#set tmargin 1
set rmargin 0.5
set lmargin 6.5
set bmargin 2

set xrange [ 0:  45]
set yrange [ 0.1: \"${height}\"]
set ytics offset 0.8,0 font fontYtics offset 1,0,0
#set title \"Porto\" font fontTitle offset 0,-0.5,0
set xtics font fontXtics scale 0 offset 1.5, 0 ( dataCross 2,  dataConf 6, dataCovt 10, dataEuro 14,  dataKeggDirected 18, dataKegg 22, dataNYC  26, dataPhone 30,  dataPower 34, dataRoadNetwork 38,  dataCensus 42)

set ylabel offset 0.8, 0 \"Speedup\"   font  fontYlable 
#set xlabel offset 0.1, 0.5 \"{/Calibri-Bold-Oblique |D|}\"   font  fontXlable


set key above font 'Calibri,32' spacing 0.8 maxrow 2
#unset key
set boxwidth 0.25
set size 2, 1.1

plot '$dfile' using ((\$1)-1)*${alg_c}+1.25:(\$15)   title algIndex with boxes fill solid 1 linecolor rgb color0 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+1.5:(\$3)   title algELkan with boxes fill pattern ${pattern2} linecolor rgb color2 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+1.75:(\$4)   title algHamely with boxes fill pattern ${pattern3} linecolor rgb color3 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.0:(\$5)   title algDrake with boxes fill pattern ${pattern4} linecolor rgb color4 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.25:(\$6)   title algAnnu with boxes fill pattern ${pattern5} linecolor rgb color5 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.5:(\$7)   title algBroder with boxes fill pattern ${pattern6} linecolor rgb color6 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.75:(\$9)   title algYinYang with boxes fill pattern ${pattern7} linecolor rgb color7 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.0:(\$8)   title algHeap with boxes fill pattern ${pattern8} linecolor rgb color8 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.25:(\$10)   title algNewling with boxes fill pattern ${pattern9} linecolor rgb color9 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.5:(\$11)   title algRysa with boxes fill pattern ${pattern10} linecolor rgb color10 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.75:(\$12)   title algBlockVector with boxes fill pattern ${pattern11} linecolor rgb color11 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+4:(\$13)   title algRegroup with boxes fill pattern ${pattern12} linecolor rgb color12 lt 1 lw 2
"
echo "$cmd" | gnuplot




==> graph/NewPlotS/assign-speedup.sh <==
alg_c=4
dfile="./plot/assigntimeratio10.txt"
epsfile="./figure/assign-speedup.eps"
height=500

echo "$epsfile"
cmd="
load 'settings.gp'
set term postscript enhanced eps 32
set output \"${epsfile}\"
set logscale y 10
#set format y \"10^{%L}\"
set tmargin 1
set rmargin 0.5
set lmargin 4.5
set bmargin 2

set xrange [ 0:  29]
set yrange [ 0.1: \"${height}\"]
set ytics offset 0.8,0 font fontYtics offset 1,0,0
#set title \"Porto\" font fontTitle offset 0,-0.5,0
set xtics font fontXtics scale 0 offset 1.5, 0 ( dataCross 2,  dataConf 6, dataCovt 10, dataEuro 14,  dataKeggDirected 18, dataKegg 22, dataNYC  26, dataSkin 30,  dataPower 34, dataRoadNetwork 38)

set ylabel offset 2.7, 0 \"Assign Speedup\"   font  fontYlable 
#set xlabel offset 0.1, 0.5 \"{/Calibri-Bold-Oblique |D|}\"   font  fontXlable

set key above vertical font 'Calibri,11' spacing 0.2 maxrows 1
#set key above font 'Calibri,30' spacing 1 maxrow 1
unset key
set boxwidth 0.25
set size 2, 1

plot '$dfile' using ((\$1)-1)*${alg_c}+1.25:(\$15)   title algIndex with boxes fill pattern ${pattern1} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+1.5:(\$3)   title algELkan with boxes fill pattern ${pattern2} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+1.75:(\$4)   title algHamely with boxes fill pattern ${pattern3} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.0:(\$5)   title algDrake with boxes fill pattern ${pattern4} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.25:(\$6)   title algAnnu with boxes fill pattern ${pattern5} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.5:(\$7)   title algBroder with boxes fill pattern ${pattern6} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.75:(\$9)   title algYinYang with boxes fill pattern ${pattern7} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.0:(\$8)   title algHeap with boxes fill pattern ${pattern8} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.25:(\$10)   title algNewling with boxes fs solid 0.20 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.5:(\$11)   title algBlockVector with boxes fs solid 0.40 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.75:(\$12)   title algRegroup with boxes fs solid 0.60 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+4.0:(\$13)   title algRysa with boxes fs solid 0.80 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+4.25:(\$18)   title algPami with boxes fs solid 0.90 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+4.5:(\$14)   title algFull with boxes fs solid 1 lt 1 lw 2
"
echo "$cmd" | gnuplot




==> graph/NewPlotS/assign-speedup_100.sh <==
alg_c=4
dfile="./plot/assigntimeratio100.txt"
epsfile="./figure/assign-speedup100.eps"
height=500

echo "$epsfile"
cmd="
load 'settings.gp'
set term postscript enhanced eps 32
set output \"${epsfile}\"
set logscale y 10
#set format y \"10^{%L}\"
set tmargin 1
set rmargin 0.5
set lmargin 4.5
set bmargin 2

set xrange [ 0:  29]
set yrange [ 0.1: \"${height}\"]
set ytics offset 0.8,0 font fontYtics offset 1,0,0
#set title \"Porto\" font fontTitle offset 0,-0.5,0
set xtics font fontXtics scale 0 offset 1.5, 0 ( dataCross 2,  dataConf 6, dataCovt 10, dataEuro 14,  dataKeggDirected 18, dataKegg 22, dataNYC  26, dataSkin 30,  dataPower 34, dataRoadNetwork 38)

set ylabel offset 2.7, 0 \"Assign Speedup\"   font  fontYlable 
#set xlabel offset 0.1, 0.5 \"{/Calibri-Bold-Oblique |D|}\"   font  fontXlable

set key above vertical font 'Calibri,11' spacing 0.2 maxrows 1
#set key above font 'Calibri,30' spacing 1 maxrow 1
unset key
set boxwidth 0.25
set size 2, 1

plot '$dfile' using ((\$1)-1)*${alg_c}+1.25:(\$15)   title algIndex with boxes fill pattern ${pattern1} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+1.5:(\$3)   title algELkan with boxes fill pattern ${pattern2} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+1.75:(\$4)   title algHamely with boxes fill pattern ${pattern3} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.0:(\$5)   title algDrake with boxes fill pattern ${pattern4} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.25:(\$6)   title algAnnu with boxes fill pattern ${pattern5} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.5:(\$7)   title algBroder with boxes fill pattern ${pattern6} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.75:(\$9)   title algYinYang with boxes fill pattern ${pattern7} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.0:(\$8)   title algHeap with boxes fill pattern ${pattern8} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.25:(\$10)   title algNewling with boxes fs solid 0.20 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.5:(\$11)   title algBlockVector with boxes fs solid 0.40 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.75:(\$12)   title algRegroup with boxes fs solid 0.60 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+4.0:(\$13)   title algRysa with boxes fs solid 0.80 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+4.25:(\$18)   title algPami with boxes fs solid 0.90 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+4.5:(\$14)   title algFull with boxes fs solid 1 lt 1 lw 2
"
echo "$cmd" | gnuplot




==> graph/NewPlotS/boundCompare.sh <==
alg_c=4
dfile="./plot/boundCompares10.txt"
epsfile="./figure/boundCompare.eps"
height=1000000000

echo "$epsfile"
cmd="
load 'settings.gp'
set term postscript enhanced eps 32
set output \"${epsfile}\"
set logscale y 10
set format y \"10^{%L}\"
set tmargin 3
set tmargin 1
set rmargin 0.5
set lmargin 4.5
set bmargin 2

set xrange [ 0:  29]
set yrange [ 1000: \"${height}\"]
set ytics offset 0.8,0 font fontYtics offset 1,0,0
#set title \"Porto\" font fontTitle offset 0,-0.5,0
set xtics font fontXtics scale 0 offset 1.5, 0 ( dataCross 2,  dataConf 6, dataCovt 10, dataEuro 14,  dataKeggDirected 18, dataKegg 22, dataNYC  26, dataSkin 30,  dataPower 34, dataRoadNetwork 38)

set ylabel offset 1, 0 \"#Bound Comparison\"   font  fontYlable 
#set xlabel offset 0.1, 0.5 \"{/Calibri-Bold-Oblique |D|}\"   font  fontXlable


set key above font 'Calibri,32' spacing 0.8 maxrow 1
unset key
set boxwidth 0.25
set size 2, 1

plot '$dfile' using ((\$1)-1)*${alg_c}+1.25:(\$15)   title algIndex with boxes fill pattern ${pattern1} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+1.5:(\$3)   title algELkan with boxes fill pattern ${pattern2} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+1.75:(\$4)   title algHamely with boxes fill pattern ${pattern3} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.0:(\$5)   title algDrake with boxes fill pattern ${pattern4} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.25:(\$6)   title algAnnu with boxes fill pattern ${pattern5} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.5:(\$7)   title algBroder with boxes fill pattern ${pattern6} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.75:(\$9)   title algYinYang with boxes fill pattern ${pattern7} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.0:(\$8)   title algHeap with boxes fill pattern ${pattern8} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.25:(\$10)   title algNewling with boxes fs solid 0.20 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.5:(\$11)   title algBlockVector with boxes fs solid 0.40 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.75:(\$12)   title algRegroup with boxes fs solid 0.60 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+4.0:(\$13)   title algRysa with boxes fs solid 0.80 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+4.25:(\$18)   title algPami with boxes fs solid 0.90 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+4.5:(\$14)   title algFull with boxes fs solid 1 lt 1 lw 2
"
echo "$cmd" | gnuplot




==> graph/NewPlotS/boundCompare_100.sh <==
alg_c=4
dfile="./plot/boundCompares100.txt"
epsfile="./figure/boundCompare100.eps"
height=10000000000

echo "$epsfile"
cmd="
load 'settings.gp'
set term postscript enhanced eps 32
set output \"${epsfile}\"
set logscale y 10
set format y \"10^{%L}\"
set tmargin 3
set tmargin 1
set rmargin 0.5
set lmargin 4.5
set bmargin 2

set xrange [ 0:  29]
set yrange [ 1000: \"${height}\"]
set ytics offset 0.8,0 font fontYtics offset 1,0,0
#set title \"Porto\" font fontTitle offset 0,-0.5,0
set xtics font fontXtics scale 0 offset 1.5, 0 ( dataCross 2,  dataConf 6, dataCovt 10, dataEuro 14,  dataKeggDirected 18, dataKegg 22, dataNYC  26, dataSkin 30,  dataPower 34, dataRoadNetwork 38)

set ylabel offset 1.8, 0 \"#Bound Access\"   font  fontYlable 
#set xlabel offset 0.1, 0.5 \"{/Calibri-Bold-Oblique |D|}\"   font  fontXlable


set key above font 'Calibri,32' spacing 0.8 maxrow 1
unset key
set boxwidth 0.25
set size 2, 1

plot '$dfile' using ((\$1)-1)*${alg_c}+1.25:(\$15)   title algIndex with boxes fill pattern ${pattern1} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+1.5:(\$3)   title algELkan with boxes fill pattern ${pattern2} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+1.75:(\$4)   title algHamely with boxes fill pattern ${pattern3} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.0:(\$5)   title algDrake with boxes fill pattern ${pattern4} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.25:(\$6)   title algAnnu with boxes fill pattern ${pattern5} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.5:(\$7)   title algBroder with boxes fill pattern ${pattern6} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.75:(\$9)   title algYinYang with boxes fill pattern ${pattern7} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.0:(\$8)   title algHeap with boxes fill pattern ${pattern8} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.25:(\$10)   title algNewling with boxes fs solid 0.20 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.5:(\$11)   title algBlockVector with boxes fs solid 0.40 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.75:(\$12)   title algRegroup with boxes fs solid 0.60 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+4.0:(\$13)   title algRysa with boxes fs solid 0.80 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+4.25:(\$18)   title algPami with boxes fs solid 0.90 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+4.5:(\$14)   title algFull with boxes fs solid 1 lt 1 lw 2
"
echo "$cmd" | gnuplot




==> graph/NewPlotS/boundupdate.sh <==
alg_c=4
dfile="./plot/boundUpdates10.txt"
epsfile="./figure/boundUpdate.eps"
height=1000000000

echo "$epsfile"
cmd="
load 'settings.gp'
set term postscript enhanced eps 32
set output \"${epsfile}\"
set logscale y 10
set format y \"10^{%L}\"
set tmargin 3
set tmargin 1
set rmargin 0.5
set lmargin 4.5
set bmargin 2

set xrange [ 0:  29]
set yrange [ 1000: \"${height}\"]
set ytics offset 0.8,0 font fontYtics offset 1,0,0
#set title \"Porto\" font fontTitle offset 0,-0.5,0
set xtics font fontXtics scale 0 offset 1.5, 0 ( dataCross 2,  dataConf 6, dataCovt 10, dataEuro 14,  dataKeggDirected 18, dataKegg 22, dataNYC  26, dataSkin 30,  dataPower 34, dataRoadNetwork 38)

set ylabel offset 1, 0 \"#Bound Update\"   font  fontYlable 
#set xlabel offset 0.1, 0.5 \"{/Calibri-Bold-Oblique |D|}\"   font  fontXlable


set key above font 'Calibri,32' spacing 0.8 maxrow 1
unset key
set boxwidth 0.25
set size 2, 1

plot '$dfile' using ((\$1)-1)*${alg_c}+1.25:(\$15)   title algIndex with boxes fill pattern ${pattern1} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+1.5:(\$3)   title algELkan with boxes fill pattern ${pattern2} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+1.75:(\$4)   title algHamely with boxes fill pattern ${pattern3} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.0:(\$5)   title algDrake with boxes fill pattern ${pattern4} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.25:(\$6)   title algAnnu with boxes fill pattern ${pattern5} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.5:(\$7)   title algBroder with boxes fill pattern ${pattern6} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.75:(\$9)   title algYinYang with boxes fill pattern ${pattern7} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.0:(\$8)   title algHeap with boxes fill pattern ${pattern8} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.25:(\$10)   title algNewling with boxes fs solid 0.20 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.5:(\$11)   title algBlockVector with boxes fs solid 0.40 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.75:(\$12)   title algRegroup with boxes fs solid 0.60 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+4.0:(\$13)   title algRysa with boxes fs solid 0.80 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+4.25:(\$18)   title algPami with boxes fs solid 0.90 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+4.5:(\$14)   title algFull with boxes fs solid 1 lt 1 lw 2
"
echo "$cmd" | gnuplot




==> graph/NewPlotS/boundupdate_100.sh <==
alg_c=4
dfile="./plot/boundUpdates100.txt"
epsfile="./figure/boundUpdate100.eps"
height=10000000000

echo "$epsfile"
cmd="
load 'settings.gp'
set term postscript enhanced eps 32
set output \"${epsfile}\"
set logscale y 10
set format y \"10^{%L}\"
set tmargin 3
set tmargin 1
set rmargin 0.5
set lmargin 4.5
set bmargin 2

set xrange [ 0:  29]
set yrange [ 1000: \"${height}\"]
set ytics offset 0.8,0 font fontYtics offset 1,0,0
#set title \"Porto\" font fontTitle offset 0,-0.5,0
set xtics font fontXtics scale 0 offset 1.5, 0 ( dataCross 2,  dataConf 6, dataCovt 10, dataEuro 14,  dataKeggDirected 18, dataKegg 22, dataNYC  26, dataSkin 30,  dataPower 34, dataRoadNetwork 38)

set ylabel offset 1.8, 0 \"#Bound Update\"   font  fontYlable 
#set xlabel offset 0.1, 0.5 \"{/Calibri-Bold-Oblique |D|}\"   font  fontXlable


set key above font 'Calibri,32' spacing 0.8 maxrow 1
unset key
set boxwidth 0.25
set size 2, 1

plot '$dfile' using ((\$1)-1)*${alg_c}+1.25:(\$15)   title algIndex with boxes fill pattern ${pattern1} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+1.5:(\$3)   title algELkan with boxes fill pattern ${pattern2} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+1.75:(\$4)   title algHamely with boxes fill pattern ${pattern3} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.0:(\$5)   title algDrake with boxes fill pattern ${pattern4} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.25:(\$6)   title algAnnu with boxes fill pattern ${pattern5} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.5:(\$7)   title algBroder with boxes fill pattern ${pattern6} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.75:(\$9)   title algYinYang with boxes fill pattern ${pattern7} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.0:(\$8)   title algHeap with boxes fill pattern ${pattern8} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.25:(\$10)   title algNewling with boxes fs solid 0.20 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.5:(\$11)   title algBlockVector with boxes fs solid 0.40 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.75:(\$12)   title algRegroup with boxes fs solid 0.60 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+4.0:(\$13)   title algRysa with boxes fs solid 0.80 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+4.25:(\$18)   title algPami with boxes fs solid 0.90 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+4.5:(\$14)   title algFull with boxes fs solid 1 lt 1 lw 2
"
echo "$cmd" | gnuplot




==> graph/NewPlotS/dataAccess.sh <==
alg_c=4
dfile="./plot/dataAccess10.txt"
epsfile="./figure/dataAccess.eps"
height=1000000000

echo "$epsfile"
cmd="
load 'settings.gp'
set term postscript enhanced eps 32
set output \"${epsfile}\"
set logscale y 10
set format y \"10^{%L}\"
set tmargin 3
set tmargin 1
set rmargin 0.5
set lmargin 4.5
set bmargin 2

set xrange [ 0:  29]
set yrange [ 1000: \"${height}\"]
set ytics offset 0.8,0 font fontYtics offset 1,0,0
#set title \"Porto\" font fontTitle offset 0,-0.5,0
set xtics font fontXtics scale 0 offset 1.5, 0 ( dataCross 2,  dataConf 6, dataCovt 10, dataEuro 14,  dataKeggDirected 18, dataKegg 22, dataNYC  26, dataSkin 30,  dataPower 34, dataRoadNetwork 38)

set ylabel offset 1, 0 \"#Data Access\"   font  fontYlable 
#set xlabel offset 0.1, 0.5 \"{/Calibri-Bold-Oblique |D|}\"   font  fontXlable


set key above font 'Calibri,32' spacing 0.8 maxrow 1
unset key
set boxwidth 0.25
set size 2, 1

plot '$dfile' using ((\$1)-1)*${alg_c}+1.25:(\$15)   title algIndex with boxes fill pattern ${pattern1} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+1.5:(\$3)   title algELkan with boxes fill pattern ${pattern2} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+1.75:(\$4)   title algHamely with boxes fill pattern ${pattern3} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.0:(\$5)   title algDrake with boxes fill pattern ${pattern4} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.25:(\$6)   title algAnnu with boxes fill pattern ${pattern5} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.5:(\$7)   title algBroder with boxes fill pattern ${pattern6} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.75:(\$9)   title algYinYang with boxes fill pattern ${pattern7} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.0:(\$8)   title algHeap with boxes fill pattern ${pattern8} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.25:(\$10)   title algNewling with boxes fs solid 0.20 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.5:(\$11)   title algBlockVector with boxes fs solid 0.40 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.75:(\$12)   title algRegroup with boxes fs solid 0.60 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+4.0:(\$13)   title algRysa with boxes fs solid 0.80 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+4.25:(\$18)   title algPami with boxes fs solid 0.90 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+4.5:(\$14)   title algFull with boxes fs solid 1 lt 1 lw 2
"
echo "$cmd" | gnuplot




==> graph/NewPlotS/dataAccess_100.sh <==
alg_c=4
dfile="./plot/dataAccess100.txt"
epsfile="./figure/dataAccess100.eps"
height=10000000000

echo "$epsfile"
cmd="
load 'settings.gp'
set term postscript enhanced eps 32
set output \"${epsfile}\"
set logscale y 10
set format y \"10^{%L}\"
set tmargin 3
set tmargin 1
set rmargin 0.5
set lmargin 4.5
set bmargin 2

set xrange [ 0:  29]
set yrange [ 1000: \"${height}\"]
set ytics offset 0.8,0 font fontYtics offset 1,0,0
#set title \"Porto\" font fontTitle offset 0,-0.5,0
set xtics font fontXtics scale 0 offset 1.5, 0 ( dataCross 2,  dataConf 6, dataCovt 10, dataEuro 14,  dataKeggDirected 18, dataKegg 22, dataNYC  26, dataSkin 30,  dataPower 34, dataRoadNetwork 38)

set ylabel offset 1.8, 0 \"#Data Access\"   font  fontYlable 
#set xlabel offset 0.1, 0.5 \"{/Calibri-Bold-Oblique |D|}\"   font  fontXlable


set key above font 'Calibri,32' spacing 0.8 maxrow 1
unset key
set boxwidth 0.25
set size 2, 1

plot '$dfile' using ((\$1)-1)*${alg_c}+1.25:(\$15)   title algIndex with boxes fill pattern ${pattern1} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+1.5:(\$3)   title algELkan with boxes fill pattern ${pattern2} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+1.75:(\$4)   title algHamely with boxes fill pattern ${pattern3} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.0:(\$5)   title algDrake with boxes fill pattern ${pattern4} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.25:(\$6)   title algAnnu with boxes fill pattern ${pattern5} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.5:(\$7)   title algBroder with boxes fill pattern ${pattern6} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.75:(\$9)   title algYinYang with boxes fill pattern ${pattern7} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.0:(\$8)   title algHeap with boxes fill pattern ${pattern8} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.25:(\$10)   title algNewling with boxes fs solid 0.20 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.5:(\$11)   title algBlockVector with boxes fs solid 0.40 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.75:(\$12)   title algRegroup with boxes fs solid 0.60 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+4.0:(\$13)   title algRysa with boxes fs solid 0.80 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+4.25:(\$18)   title algPami with boxes fs solid 0.90 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+4.5:(\$14)   title algFull with boxes fs solid 1 lt 1 lw 2
"
echo "$cmd" | gnuplot




==> graph/NewPlotS/dimensionality.sh <==
alg_c=4
dfile="./plot/dimensionality.txt"
epsfile="./figure/increasingDimensions.eps"
height=1000

echo "$epsfile"
cmd="
load 'settings.gp'
set term postscript enhanced eps 32
set output \"${epsfile}\"
set logscale y 10
#set format y \"10^{%L}\"
set tmargin 1
set rmargin 0.5
set lmargin 5.5
set bmargin 3
set title \"k=100\" font \"Calibri-Bold, 32\" offset 0,-1,0
set xrange [ 0:  29]
set yrange [ 0.1: \"${height}\"]
set ytics offset 0.8,0 font fontYtics offset 1,0,0
#set title \"Porto\" font fontTitle offset 0,-0.5,0
set xtics font fontXtics scale 0 offset 1.5, 0 ( \"2\" 2,  \"10\" 6, \"100\" 10, \"200\" 14,  \"300\" 18, \"400\" 22, \"500\"  26, \"700\" 30,  dataPower 34, dataRoadNetwork 38)

set ylabel offset 2.7, 0 \"Speedup\"   font  fontYlable 
set xlabel offset 0.1, 0.5 \"{/Calibri-Bold-Oblique d}\"   font  fontXlable

set key above vertical font 'Calibri,11' spacing 0.2 maxrows 1
#set key above font 'Calibri,30' spacing 1 maxrow 1
unset key
set boxwidth 0.25
set size 2, 1

plot '$dfile' using ((\$1)-1)*${alg_c}+1.25:(\$15)   title algIndex with boxes fill pattern ${pattern1} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+1.5:(\$3)   title algELkan with boxes fill pattern ${pattern2} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+1.75:(\$4)   title algHamely with boxes fill pattern ${pattern3} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.0:(\$5)   title algDrake with boxes fill pattern ${pattern4} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.25:(\$6)   title algAnnu with boxes fill pattern ${pattern5} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.5:(\$7)   title algBroder with boxes fill pattern ${pattern6} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.75:(\$9)   title algYinYang with boxes fill pattern ${pattern7} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.0:(\$8)   title algHeap with boxes fill pattern ${pattern8} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.25:(\$10)   title algNewling with boxes fs solid 0.20 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.5:(\$11)   title algBlockVector with boxes fs solid 0.40 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.75:(\$12)   title algRegroup with boxes fs solid 0.60 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+4.0:(\$13)   title algRysa with boxes fs solid 0.80 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+4.25:(\$18)   title algPami with boxes fs solid 0.90 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+4.5:(\$14)   title algFull with boxes fs solid 1 lt 1 lw 2
"
echo "$cmd" | gnuplot




==> graph/NewPlotS/distributionK.sh <==
alg_c=4
dfile="./plot/distributionK.txt"
epsfile="./figure/distributionK.eps"
height=20

echo "$epsfile"
cmd="
load 'settings.gp'
set term postscript enhanced eps 32
set output \"${epsfile}\"
set logscale y 10
#set format y \"10^{%L}\"
set tmargin 1
set rmargin 0.5
set lmargin 5.5
set bmargin 3
set title \"d=2, mean=0, var=1\" font \"Calibri-Bold, 32\" offset 0,-1,0
set xrange [ 0:  21]
set yrange [ 0.1: \"${height}\"]
set ytics offset 0.8,0 font fontYtics offset 1,0,0
#set title \"Porto\" font fontTitle offset 0,-0.5,0
set xtics font fontXtics scale 0 offset 1.5, 0 ( \"10\" 2,  \"100\" 6, \"400\" 10, \"700\" 14,  \"1000\" 18, \"400\" 22, \"500\"  26, \"700\" 30,  dataPower 34, dataRoadNetwork 38)

set ylabel offset 2.7, 0 \"Speedup\"   font  fontYlable 
set xlabel offset 0.1, 0.5 \"{/Calibri-Bold-Oblique k}\"   font  fontXlable

set key above vertical font 'Calibri,11' spacing 0.2 maxrows 1
#set key above font 'Calibri,30' spacing 1 maxrow 1
unset key
set boxwidth 0.25
set size 2, 1

plot '$dfile' using ((\$1)-1)*${alg_c}+1.25:(\$15)   title algIndex with boxes fill pattern ${pattern1} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+1.5:(\$3)   title algELkan with boxes fill pattern ${pattern2} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+1.75:(\$4)   title algHamely with boxes fill pattern ${pattern3} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.0:(\$5)   title algDrake with boxes fill pattern ${pattern4} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.25:(\$6)   title algAnnu with boxes fill pattern ${pattern5} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.5:(\$7)   title algBroder with boxes fill pattern ${pattern6} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.75:(\$9)   title algYinYang with boxes fill pattern ${pattern7} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.0:(\$8)   title algHeap with boxes fill pattern ${pattern8} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.25:(\$10)   title algNewling with boxes fs solid 0.20 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.5:(\$11)   title algBlockVector with boxes fs solid 0.40 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.75:(\$12)   title algRegroup with boxes fs solid 0.60 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+4.0:(\$13)   title algRysa with boxes fs solid 0.80 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+4.25:(\$18)   title algPami with boxes fs solid 0.90 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+4.5:(\$14)   title algFull with boxes fs solid 1 lt 1 lw 2
"
echo "$cmd" | gnuplot




==> graph/NewPlotS/distributionK50.sh <==
alg_c=4
dfile="./plot/distributionK50.txt"
epsfile="./figure/distributionK50.eps"
height=20

echo "$epsfile"
cmd="
load 'settings.gp'
set term postscript enhanced eps 32
set output \"${epsfile}\"
set logscale y 10
#set format y \"10^{%L}\"
set tmargin 1
set rmargin 0.5
set lmargin 5.5
set bmargin 3
set title \"d=50, mean=0, var=1\" font \"Calibri-Bold, 32\" offset 0,-1,0
set xrange [ 0:  21]
set yrange [ 0.1: \"${height}\"]
set ytics offset 0.8,0 font fontYtics offset 1,0,0
#set title \"Porto\" font fontTitle offset 0,-0.5,0
set xtics font fontXtics scale 0 offset 1.5, 0 ( \"10\" 2,  \"100\" 6, \"400\" 10, \"700\" 14,  \"1000\" 18, \"400\" 22, \"500\"  26, \"700\" 30,  dataPower 34, dataRoadNetwork 38)

set ylabel offset 2.7, 0 \"Speedup\"   font  fontYlable 
set xlabel offset 0.1, 0.5 \"{/Calibri-Bold-Oblique k}\"   font  fontXlable

set key above vertical font 'Calibri,11' spacing 0.2 maxrows 1
#set key above font 'Calibri,30' spacing 1 maxrow 1
unset key
set boxwidth 0.25
set size 2, 1

plot '$dfile' using ((\$1)-1)*${alg_c}+1.25:(\$15)   title algIndex with boxes fill pattern ${pattern1} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+1.5:(\$3)   title algELkan with boxes fill pattern ${pattern2} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+1.75:(\$4)   title algHamely with boxes fill pattern ${pattern3} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.0:(\$5)   title algDrake with boxes fill pattern ${pattern4} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.25:(\$6)   title algAnnu with boxes fill pattern ${pattern5} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.5:(\$7)   title algBroder with boxes fill pattern ${pattern6} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.75:(\$9)   title algYinYang with boxes fill pattern ${pattern7} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.0:(\$8)   title algHeap with boxes fill pattern ${pattern8} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.25:(\$10)   title algNewling with boxes fs solid 0.20 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.5:(\$11)   title algBlockVector with boxes fs solid 0.40 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.75:(\$12)   title algRegroup with boxes fs solid 0.60 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+4.0:(\$13)   title algRysa with boxes fs solid 0.80 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+4.25:(\$18)   title algPami with boxes fs solid 0.90 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+4.5:(\$14)   title algFull with boxes fs solid 1 lt 1 lw 2
"
echo "$cmd" | gnuplot




==> graph/NewPlotS/distributionMean.sh <==
alg_c=4
dfile="./plot/distributionMean.txt"
epsfile="./figure/distributionMean.eps"
height=20

echo "$epsfile"
cmd="
load 'settings.gp'
set term postscript enhanced eps 32
set output \"${epsfile}\"
set logscale y 10
#set format y \"10^{%L}\"
set tmargin 1
set rmargin 0.5
set lmargin 5.5
set bmargin 3
set title \"k=10, d=2, var=1\" font \"Calibri-Bold, 32\" offset 0,-1,0
set xrange [ 0:  21]
set yrange [ 0.1: \"${height}\"]
set ytics offset 0.8,0 font fontYtics offset 1,0,0
#set title \"Porto\" font fontTitle offset 0,-0.5,0
set xtics font fontXtics scale 0 offset 1.5, 0 ( \"-2\" 2,  \"-1\" 6, \"0\" 10, \"1\" 14,  \"2\" 18, \"400\" 22, \"500\"  26, \"700\" 30,  dataPower 34, dataRoadNetwork 38)

set ylabel offset 2.7, 0 \"Speedup\"   font  fontYlable 
set xlabel offset 0.1, 0.5 \"{/Calibri-Bold-Oblique mean}\"   font  fontXlable

set key above vertical font 'Calibri,11' spacing 0.2 maxrows 1
#set key above font 'Calibri,30' spacing 1 maxrow 1
unset key
set boxwidth 0.25
set size 2, 1

plot '$dfile' using ((\$1)-1)*${alg_c}+1.25:(\$15)   title algIndex with boxes fill pattern ${pattern1} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+1.5:(\$3)   title algELkan with boxes fill pattern ${pattern2} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+1.75:(\$4)   title algHamely with boxes fill pattern ${pattern3} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.0:(\$5)   title algDrake with boxes fill pattern ${pattern4} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.25:(\$6)   title algAnnu with boxes fill pattern ${pattern5} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.5:(\$7)   title algBroder with boxes fill pattern ${pattern6} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.75:(\$9)   title algYinYang with boxes fill pattern ${pattern7} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.0:(\$8)   title algHeap with boxes fill pattern ${pattern8} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.25:(\$10)   title algNewling with boxes fs solid 0.20 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.5:(\$11)   title algBlockVector with boxes fs solid 0.40 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.75:(\$12)   title algRegroup with boxes fs solid 0.60 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+4.0:(\$13)   title algRysa with boxes fs solid 0.80 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+4.25:(\$18)   title algPami with boxes fs solid 0.90 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+4.5:(\$14)   title algFull with boxes fs solid 1 lt 1 lw 2
"
echo "$cmd" | gnuplot




==> graph/NewPlotS/distributionVar.sh <==
alg_c=4
dfile="./plot/distributionVar.txt"
epsfile="./figure/distributionVar.eps"
height=20

echo "$epsfile"
cmd="
load 'settings.gp'
set term postscript enhanced eps 32
set output \"${epsfile}\"
set logscale y 10
#set format y \"10^{%L}\"
set tmargin 1
set rmargin 0.5
set lmargin 5.5
set bmargin 3
set title \"k=10, d=2, mean=0\" font \"Calibri-Bold, 32\" offset 0,-1,0
set xrange [ 0:  21]
set yrange [ 0.1: \"${height}\"]
set ytics offset 0.8,0 font fontYtics offset 1,0,0
#set title \"Porto\" font fontTitle offset 0,-0.5,0
set xtics font fontXtics scale 0 offset 1.5, 0 ( \"0.01\" 2,  \"0.1\" 6, \"0.5\" 10, \"1\" 14,  \"5\" 18, \"400\" 22, \"500\"  26, \"700\" 30,  dataPower 34, dataRoadNetwork 38)

set ylabel offset 2.7, 0 \"Speedup\"   font  fontYlable 
set xlabel offset 0.1, 0.5 \"{/Calibri-Bold-Oblique var}\"   font  fontXlable

set key above vertical font 'Calibri,11' spacing 0.2 maxrows 1
#set key above font 'Calibri,30' spacing 1 maxrow 1
unset key
set boxwidth 0.25
set size 2, 1

plot '$dfile' using ((\$1)-1)*${alg_c}+1.25:(\$15)   title algIndex with boxes fill pattern ${pattern1} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+1.5:(\$3)   title algELkan with boxes fill pattern ${pattern2} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+1.75:(\$4)   title algHamely with boxes fill pattern ${pattern3} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.0:(\$5)   title algDrake with boxes fill pattern ${pattern4} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.25:(\$6)   title algAnnu with boxes fill pattern ${pattern5} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.5:(\$7)   title algBroder with boxes fill pattern ${pattern6} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.75:(\$9)   title algYinYang with boxes fill pattern ${pattern7} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.0:(\$8)   title algHeap with boxes fill pattern ${pattern8} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.25:(\$10)   title algNewling with boxes fs solid 0.20 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.5:(\$11)   title algBlockVector with boxes fs solid 0.40 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.75:(\$12)   title algRegroup with boxes fs solid 0.60 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+4.0:(\$13)   title algRysa with boxes fs solid 0.80 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+4.25:(\$18)   title algPami with boxes fs solid 0.90 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+4.5:(\$14)   title algFull with boxes fs solid 1 lt 1 lw 2
"
echo "$cmd" | gnuplot




==> graph/NewPlotS/distributionVar50.sh <==
alg_c=4
dfile="./plot/distributionVar50.txt"
epsfile="./figure/distributionVar50.eps"
height=20

echo "$epsfile"
cmd="
load 'settings.gp'
set term postscript enhanced eps 32
set output \"${epsfile}\"
set logscale y 10
#set format y \"10^{%L}\"
set tmargin 1
set rmargin 0.5
set lmargin 5.5
set bmargin 3
set title \"k=10, d=50, mean=0\" font \"Calibri-Bold, 32\" offset 0,-1,0
set xrange [ 0:  21]
set yrange [ 0.1: \"${height}\"]
set ytics offset 0.8,0 font fontYtics offset 1,0,0
#set title \"Porto\" font fontTitle offset 0,-0.5,0
set xtics font fontXtics scale 0 offset 1.5, 0 ( \"0.01\" 2,  \"0.1\" 6, \"0.5\" 10, \"1\" 14,  \"5\" 18, \"400\" 22, \"500\"  26, \"700\" 30,  dataPower 34, dataRoadNetwork 38)

set ylabel offset 2.7, 0 \"Speedup\"   font  fontYlable 
set xlabel offset 0.1, 0.5 \"{/Calibri-Bold-Oblique var}\"   font  fontXlable

set key above vertical font 'Calibri,11' spacing 0.2 maxrows 1
#set key above font 'Calibri,30' spacing 1 maxrow 1
unset key
set boxwidth 0.25
set size 2, 1

plot '$dfile' using ((\$1)-1)*${alg_c}+1.25:(\$15)   title algIndex with boxes fill pattern ${pattern1} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+1.5:(\$3)   title algELkan with boxes fill pattern ${pattern2} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+1.75:(\$4)   title algHamely with boxes fill pattern ${pattern3} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.0:(\$5)   title algDrake with boxes fill pattern ${pattern4} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.25:(\$6)   title algAnnu with boxes fill pattern ${pattern5} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.5:(\$7)   title algBroder with boxes fill pattern ${pattern6} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.75:(\$9)   title algYinYang with boxes fill pattern ${pattern7} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.0:(\$8)   title algHeap with boxes fill pattern ${pattern8} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.25:(\$10)   title algNewling with boxes fs solid 0.20 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.5:(\$11)   title algBlockVector with boxes fs solid 0.40 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.75:(\$12)   title algRegroup with boxes fs solid 0.60 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+4.0:(\$13)   title algRysa with boxes fs solid 0.80 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+4.25:(\$18)   title algPami with boxes fs solid 0.90 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+4.5:(\$14)   title algFull with boxes fs solid 1 lt 1 lw 2
"
echo "$cmd" | gnuplot




==> graph/NewPlotS/memoryUsage.sh <==
alg_c=4
dfile="./plot/memoryUsage10.txt"
epsfile="./figure/memoryUsage.eps"
height=1000

echo "$epsfile"
cmd="
load 'settings.gp'
set term postscript enhanced eps 32
set output \"${epsfile}\"
set logscale y 10
set format y \"10^{%L}\"
set tmargin 3
set tmargin 1
set rmargin 0.5
set lmargin 4.5
set bmargin 2

set xrange [ 0:  29]
set yrange [ 0: \"${height}\"]
set ytics offset 0.8,0 font fontYtics offset 1,0,0
#set title \"Porto\" font fontTitle offset 0,-0.5,0
set xtics font fontXtics scale 0 offset 1.5, 0 ( dataCross 2,  dataConf 6, dataCovt 10, dataEuro 14,  dataKeggDirected 18, dataKegg 22, dataNYC  26, dataSkin 30,  dataPower 34, dataRoadNetwork 38)

set ylabel offset 1.8, 0 \"Memory Usage (MB)\"   font  fontYlable 
#set xlabel offset 0.1, 0.5 \"{/Calibri-Bold-Oblique |D|}\"   font  fontXlable


set key above font 'Calibri,32' spacing 0.8 maxrow 1
unset key
set boxwidth 0.25
set size 2, 1

plot '$dfile' using ((\$1)-1)*${alg_c}+1.25:(\$15)   title algIndex with boxes fill pattern ${pattern1} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+1.5:(\$3)   title algELkan with boxes fill pattern ${pattern2} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+1.75:(\$4)   title algHamely with boxes fill pattern ${pattern3} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.0:(\$5)   title algDrake with boxes fill pattern ${pattern4} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.25:(\$6)   title algAnnu with boxes fill pattern ${pattern5} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.5:(\$7)   title algBroder with boxes fill pattern ${pattern6} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.75:(\$9)   title algYinYang with boxes fill pattern ${pattern7} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.0:(\$8)   title algHeap with boxes fill pattern ${pattern8} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.25:(\$10)   title algNewling with boxes fs solid 0.20 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.5:(\$11)   title algBlockVector with boxes fs solid 0.40 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.75:(\$12)   title algRegroup with boxes fs solid 0.60 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+4.0:(\$13)   title algRysa with boxes fs solid 0.80 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+4.25:(\$18)   title algPami with boxes fs solid 0.90 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+4.5:(\$14)   title algFull with boxes fs solid 1 lt 1 lw 2
"
echo "$cmd" | gnuplot




==> graph/NewPlotS/memoryUsage_100.sh <==
alg_c=4
dfile="./plot/memoryUsage100.txt"
epsfile="./figure/memoryUsage100.eps"
height=10000

echo "$epsfile"
cmd="
load 'settings.gp'
set term postscript enhanced eps 32
set output \"${epsfile}\"
set logscale y 10
set format y \"10^{%L}\"
set tmargin 3
set tmargin 1
set rmargin 0.5
set lmargin 4.5
set bmargin 2

set xrange [ 0:  29]
set yrange [ 0: \"${height}\"]
set ytics offset 0.8,0 font fontYtics offset 1,0,0
#set title \"Porto\" font fontTitle offset 0,-0.5,0
set xtics font fontXtics scale 0 offset 1.5, 0 ( dataCross 2,  dataConf 6, dataCovt 10, dataEuro 14,  dataKeggDirected 18, dataKegg 22, dataNYC  26, dataSkin 30,  dataPower 34, dataRoadNetwork 38)

set ylabel offset 1.8, 0 \"Memory Usage (MB)\"   font  fontYlable 
#set xlabel offset 0.1, 0.5 \"{/Calibri-Bold-Oblique |D|}\"   font  fontXlable


set key above font 'Calibri,32' spacing 0.8 maxrow 1
unset key
set boxwidth 0.25
set size 2, 1

plot '$dfile' using ((\$1)-1)*${alg_c}+1.25:(\$15)   title algIndex with boxes fill pattern ${pattern1} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+1.5:(\$3)   title algELkan with boxes fill pattern ${pattern2} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+1.75:(\$4)   title algHamely with boxes fill pattern ${pattern3} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.0:(\$5)   title algDrake with boxes fill pattern ${pattern4} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.25:(\$6)   title algAnnu with boxes fill pattern ${pattern5} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.5:(\$7)   title algBroder with boxes fill pattern ${pattern6} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.75:(\$9)   title algYinYang with boxes fill pattern ${pattern7} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.0:(\$8)   title algHeap with boxes fill pattern ${pattern8} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.25:(\$10)   title algNewling with boxes fs solid 0.20 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.5:(\$11)   title algBlockVector with boxes fs solid 0.40 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.75:(\$12)   title algRegroup with boxes fs solid 0.60 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+4.0:(\$13)   title algRysa with boxes fs solid 0.80 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+4.25:(\$18)   title algPami with boxes fs solid 0.90 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+4.5:(\$14)   title algFull with boxes fs solid 1 lt 1 lw 2
"
echo "$cmd" | gnuplot




==> graph/NewPlotS/motivation.sh <==
alg_c=4
dfile="./plot/motivation.txt"
epsfile="./figure/motivation1.eps"
height=25

echo "$epsfile"
cmd="
load 'settings.gp'
set term postscript enhanced eps 32
set output \"${epsfile}\"
#set logscale y 10
#set format y \"10^{%L}\"
set tmargin 3
set tmargin 3
set rmargin 19
set lmargin 6
set bmargin 2

set xrange [ 0.5:  8.5]
set yrange [ 0.01: \"${height}\"]
set ytics offset 0.8,0 font 'Calibri, 48' offset 1,0,0
set title \"k=10\" font 'Calibri-Bold, 48' offset 0,-1,0
set xtics font 'Calibri-Bold, 48' scale 0 offset 1.5, 0 ( \"BigCross (d=57)\"  2.2, \"NYC-Taxi (d=2)\" 6.2)

set ylabel offset 1, 0 \"Clustering time (s)\"   font  'Calibri-Bold,48' 
#set xlabel offset 0.1, 0.5 \"{/Calibri-Bold-Oblique |D|}\"   font  'Calibri-Bold, 40'


set key at 11.5,23 right font 'Calibri-Bold,42' spacing 2 maxrow 5
#unset key
set boxwidth 0.6
set size 2, 1.3

plot '$dfile' using ((\$1)-1)*${alg_c}+1.25:(\$2)   title \"Full\" with boxes fill transparent pattern ${pattern6} lt 1 lw 2,\
	 '$dfile' using ((\$1)-1)*${alg_c}+1.25:(\$2+0.04*\"${height}\"):(\$2) notitle with labels font \"Calibri, 40\",\
     '$dfile' using ((\$1)-1)*${alg_c}+2.05:(\$3)   title \"Regroup\" with boxes fill transparent pattern ${pattern2} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.05:(\$3+0.04*\"${height}\"):(\$3) notitle with labels font \"Calibri, 40\",\
     '$dfile' using ((\$1)-1)*${alg_c}+2.05:(\$7)   notitle with boxes fill transparent solid 0.20 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.85:(\$4)   title \"Yinyang\" with boxes fill transparent pattern ${pattern3} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.85:(\$8)   notitle with boxes fill transparent solid 0.20 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.85:(\$4+0.04*\"${height}\"):(\$4) notitle with labels font \"Calibri, 40\",\
     '$dfile' using ((\$1)-1)*${alg_c}+3.65:(\$5)   title \"Index\" with boxes fill pattern ${pattern5} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.65:(\$5+0.04*\"${height}\"):(\$5) notitle with labels font \"Calibri, 40\",\
     '$dfile' using ((\$1)-1)*${alg_c}+1.25:(\$6)   title \"Distance\" with boxes fill transparent solid 0.20 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.65:(\$9)   notitle with boxes fill transparent solid 0.20 lt 1 lw 2

"
echo "$cmd" | gnuplot




==> graph/NewPlotS/prune-computation.sh <==
alg_c=4
dfile="./plot/computationratio10.txt"
epsfile="./figure/prune-computation.eps"
height=1.2

echo "$epsfile"
cmd="
load 'settings.gp'
set term postscript enhanced eps 32
set output \"${epsfile}\"
#set logscale y 10
#set format y \"10^{%L}\"
set tmargin 3
set tmargin 1
set rmargin 0.5
set lmargin 6.5
set bmargin 2

set xrange [ 0:  29]
set yrange [ 0: \"${height}\"]
set ytics offset 0.8,0 font fontYtics offset 1,0,0
#set title \"Porto\" font fontTitle offset 0,-0.5,0
set xtics font fontXtics scale 0 offset 1.5, 0 ( dataCross 2,  dataConf 6, dataCovt 10, dataEuro 14,  dataKeggDirected 18, dataKegg 22, dataNYC  26, dataSkin 30,  dataPower 34, dataRoadNetwork 38)

set ylabel offset 1.8, 0 \"Ratio of Pruned Computation\"   font  fontYlable 
#set xlabel offset 0.1, 0.5 \"{/Calibri-Bold-Oblique |D|}\"   font  fontXlable


set key above font 'Calibri,32' spacing 0.8 maxrow 1
unset key
set boxwidth 0.25
set size 2, 1

plot '$dfile' using ((\$1)-1)*${alg_c}+1.25:(\$15)   title algIndex with boxes fill pattern ${pattern1} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+1.5:(\$3)   title algELkan with boxes fill pattern ${pattern2} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+1.75:(\$4)   title algHamely with boxes fill pattern ${pattern3} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.0:(\$5)   title algDrake with boxes fill pattern ${pattern4} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.25:(\$6)   title algAnnu with boxes fill pattern ${pattern5} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.5:(\$7)   title algBroder with boxes fill pattern ${pattern6} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.75:(\$9)   title algYinYang with boxes fill pattern ${pattern7} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.0:(\$8)   title algHeap with boxes fill pattern ${pattern8} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.25:(\$10)   title algNewling with boxes fs solid 0.20 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.5:(\$11)   title algBlockVector with boxes fs solid 0.40 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.75:(\$12)   title algRegroup with boxes fs solid 0.60 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+4.0:(\$13)   title algRysa with boxes fs solid 0.80 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+4.25:(\$18)   title algPami with boxes fs solid 0.90 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+4.5:(\$14)   title algFull with boxes fs solid 1 lt 1 lw 2
"
echo "$cmd" | gnuplot




==> graph/NewPlotS/prune-computation_100.sh <==
alg_c=4
dfile="./plot/computationratio100.txt"
epsfile="./figure/prune-computation100.eps"
height=1.2

echo "$epsfile"
cmd="
load 'settings.gp'
set term postscript enhanced eps 32
set output \"${epsfile}\"
#set logscale y 10
#set format y \"10^{%L}\"
set tmargin 3
set tmargin 1
set rmargin 0.5
set lmargin 6.5
set bmargin 2

set xrange [ 0:  29]
set yrange [ 0: \"${height}\"]
set ytics offset 0.8,0 font fontYtics offset 1,0,0
#set title \"Porto\" font fontTitle offset 0,-0.5,0
set xtics font fontXtics scale 0 offset 1.5, 0 ( dataCross 2,  dataConf 6, dataCovt 10, dataEuro 14,  dataKeggDirected 18, dataKegg 22, dataNYC  26, dataSkin 30,  dataPower 34, dataRoadNetwork 38)

set ylabel offset 1.8, 0 \"Ratio of Pruned Computation\"   font  fontYlable 
#set xlabel offset 0.1, 0.5 \"{/Calibri-Bold-Oblique |D|}\"   font  fontXlable


set key above font 'Calibri,32' spacing 0.8 maxrow 1
unset key
set boxwidth 0.25
set size 2, 1

plot '$dfile' using ((\$1)-1)*${alg_c}+1.25:(\$15)   title algIndex with boxes fill pattern ${pattern1} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+1.5:(\$3)   title algELkan with boxes fill pattern ${pattern2} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+1.75:(\$4)   title algHamely with boxes fill pattern ${pattern3} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.0:(\$5)   title algDrake with boxes fill pattern ${pattern4} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.25:(\$6)   title algAnnu with boxes fill pattern ${pattern5} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.5:(\$7)   title algBroder with boxes fill pattern ${pattern6} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.75:(\$9)   title algYinYang with boxes fill pattern ${pattern7} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.0:(\$8)   title algHeap with boxes fill pattern ${pattern8} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.25:(\$10)   title algNewling with boxes fs solid 0.20 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.5:(\$11)   title algBlockVector with boxes fs solid 0.40 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.75:(\$12)   title algRegroup with boxes fs solid 0.60 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+4.0:(\$13)   title algRysa with boxes fs solid 0.80 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+4.25:(\$18)   title algPami with boxes fs solid 0.90 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+4.5:(\$14)   title algFull with boxes fs solid 1 lt 1 lw 2
"
echo "$cmd" | gnuplot




==> graph/NewPlotS/refine-speedup.sh <==
alg_c=4
dfile="./plot/refineratio10.txt"
epsfile="./figure/refine-speedup.eps"
height=500

echo "$epsfile"
cmd="
load 'settings.gp'
set term postscript enhanced eps 32
set output \"${epsfile}\"
set logscale y 10
#set format y \"10^{%L}\"
set tmargin 1
set rmargin 0.5
set lmargin 4.5
set bmargin 2

set xrange [ 0:  29]
set yrange [ 0.1: \"${height}\"]
set ytics offset 0.8,0 font fontYtics offset 1,0,0
#set title \"Porto\" font fontTitle offset 0,-0.5,0
set xtics font fontXtics scale 0 offset 1.5, 0 ( dataCross 2,  dataConf 6, dataCovt 10, dataEuro 14,  dataKeggDirected 18, dataKegg 22, dataNYC  26, dataSkin 30,  dataPower 34, dataRoadNetwork 38)

set ylabel offset 2.7, 0 \"Speedup of Refinement\"   font  fontYlable 
#set xlabel offset 0.1, 0.5 \"{/Calibri-Bold-Oblique |D|}\"   font  fontXlable

set key above vertical font 'Calibri,11' spacing 0.2 maxrows 1
#set key above font 'Calibri,30' spacing 1 maxrow 1
unset key
set boxwidth 0.25
set size 2, 1

plot '$dfile' using ((\$1)-1)*${alg_c}+1.25:(\$15)   title algIndex with boxes fill pattern ${pattern1} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+1.5:(\$3)   title algELkan with boxes fill pattern ${pattern2} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+1.75:(\$4)   title algHamely with boxes fill pattern ${pattern3} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.0:(\$5)   title algDrake with boxes fill pattern ${pattern4} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.25:(\$6)   title algAnnu with boxes fill pattern ${pattern5} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.5:(\$7)   title algBroder with boxes fill pattern ${pattern6} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.75:(\$9)   title algYinYang with boxes fill pattern ${pattern7} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.0:(\$8)   title algHeap with boxes fill pattern ${pattern8} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.25:(\$10)   title algNewling with boxes fs solid 0.20 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.5:(\$11)   title algBlockVector with boxes fs solid 0.40 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.75:(\$12)   title algRegroup with boxes fs solid 0.60 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+4.0:(\$13)   title algRysa with boxes fs solid 0.80 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+4.25:(\$18)   title algPami with boxes fs solid 0.90 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+4.5:(\$14)   title algFull with boxes fs solid 1 lt 1 lw 2
"
echo "$cmd" | gnuplot




==> graph/NewPlotS/refine-speedup_100.sh <==
alg_c=4
dfile="./plot/refineratio100.txt"
epsfile="./figure/refine-speedup100.eps"
height=500

echo "$epsfile"
cmd="
load 'settings.gp'
set term postscript enhanced eps 32
set output \"${epsfile}\"
set logscale y 10
#set format y \"10^{%L}\"
set tmargin 1
set rmargin 0.5
set lmargin 4.5
set bmargin 2

set xrange [ 0:  29]
set yrange [ 0.1: \"${height}\"]
set ytics offset 0.8,0 font fontYtics offset 1,0,0
#set title \"Porto\" font fontTitle offset 0,-0.5,0
set xtics font fontXtics scale 0 offset 1.5, 0 ( dataCross 2,  dataConf 6, dataCovt 10, dataEuro 14,  dataKeggDirected 18, dataKegg 22, dataNYC  26, dataSkin 30,  dataPower 34, dataRoadNetwork 38)

set ylabel offset 2.7, 0 \"Speedup of Refinement\"   font  fontYlable 
#set xlabel offset 0.1, 0.5 \"{/Calibri-Bold-Oblique |D|}\"   font  fontXlable

set key above vertical font 'Calibri,11' spacing 0.2 maxrows 1
#set key above font 'Calibri,30' spacing 1 maxrow 1
unset key
set boxwidth 0.25
set size 2, 1

plot '$dfile' using ((\$1)-1)*${alg_c}+1.25:(\$15)   title algIndex with boxes fill pattern ${pattern1} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+1.5:(\$3)   title algELkan with boxes fill pattern ${pattern2} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+1.75:(\$4)   title algHamely with boxes fill pattern ${pattern3} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.0:(\$5)   title algDrake with boxes fill pattern ${pattern4} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.25:(\$6)   title algAnnu with boxes fill pattern ${pattern5} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.5:(\$7)   title algBroder with boxes fill pattern ${pattern6} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.75:(\$9)   title algYinYang with boxes fill pattern ${pattern7} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.0:(\$8)   title algHeap with boxes fill pattern ${pattern8} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.25:(\$10)   title algNewling with boxes fs solid 0.20 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.5:(\$11)   title algBlockVector with boxes fs solid 0.40 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.75:(\$12)   title algRegroup with boxes fs solid 0.60 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+4.0:(\$13)   title algRysa with boxes fs solid 0.80 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+4.25:(\$18)   title algPami with boxes fs solid 0.90 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+4.5:(\$14)   title algFull with boxes fs solid 1 lt 1 lw 2
"
echo "$cmd" | gnuplot




==> graph/NewPlotS/runAll.sh <==
./boundupdate.sh 
./memoryUsage.sh       
./dataAccess.sh   
./prune-computation.sh  
./all-dataset-speedup.sh
./assign-speedup.sh
./refine-speedup.sh
./boundCompare.sh
./boundupdate\ 100.sh 
./memoryUsage\ 100.sh       
./dataAccess\ 100.sh   
./prune-computation\ 100.sh  
./all-dataset-speedup\ 100.sh
./assign-speedup\ 100.sh
./refine-speedup\ 100.sh
./boundCompare\ 100.sh

==> graph/NewPlotS/trainingTime.sh <==
alg_c=4
dfile="./plot/trainingtime.txt"
epsfile="./figure/training.eps"
height=10000

echo "$epsfile"
cmd="
load 'settings.gp'
set term postscript enhanced eps 32
set output \"${epsfile}\"
set logscale y 10
set format y \"10^{%L}\"
set tmargin 3
set tmargin 1
set rmargin 0.5
set lmargin 5
set bmargin 2

set xrange [ 0:  45]
set yrange [ 0: \"${height}\"]
set ytics offset 0.8,0 font fontYtics offset 1,0,0
#set title \"Porto\" font fontTitle offset 0,-0.5,0
set xtics font fontXtics scale 0 offset 1.5, 0 ( dataCross 2,  dataConf 6, dataCovt 10, dataEuro 14,  dataKeggDirected 18, dataKegg 22, dataNYC  26, dataPhone 30,  dataPower 34, dataRoadNetwork 38,  dataCensus 42)

set ylabel offset 1.5, 0 \"Running time (s)\"   font  fontYlable 
#set xlabel offset 0.1, 0.5 \"{/Calibri-Bold-Oblique |D|}\"   font  fontXlable


set key font 'Calibri,32' spacing 0.8 maxrow 1
#unset key
set boxwidth 1.2
set size 2, 1

plot '$dfile' using ((\$1)-1)*${alg_c}+2.25:(\$2)   title \"Full\" with boxes fill pattern ${pattern1} lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+3.45:(\$3)   title \"Selective\" with boxes fill pattern ${pattern2} lt 1 lw 2,\
"
echo "$cmd" | gnuplot




==> graph/crop_divide.sh <==
pdfcrop $1 $2
pdftk $2 burst

==> graph/gnuplot/Bigcross-iteration.sh <==
cmd="
set logscale y
set key above width -1 vertical maxrows 2
set xrange [1:60]
set yrange [1:20]
set terminal postscript eps enhanced color 32
set output \"Bigcross-iteration.eps\"
set title \"BigCross\" font \"Calibri-Bold, 40\" offset 0,-1,0
set tmargin 1.5
set rmargin 2
set lmargin 4.5
set bmargin 3
set key at graph 0.4, 1.0 font \"Calibri, 40\"
set ytics font \"Calibri, 40\" offset 1,0,0 
set xtics (1, 10, 20, 30, 40, 50, 60) font \"Calibri, 40\"
unset key
set ylabel \"Running Time (s)\" font \"Calibri-Bold, 40\" offset 2,1,0 
set xlabel \"{/Calibri-Bold-Oblique iteration}\" font \"Calibri-Bold, 40\" offset 0,0.5,0


set boxwidth 0.8
set size 1,1.3

plot 'Bigcross-iteration' u 1:(\$2)title \"LLOY\" w lp pt 1 ps 2 lt 1 lw 5 lc rgb \"black\", 'Bigcross-iteration' u 1:(\$3) title \"SEQU\" w lp pt 2 ps 2 lt 2 lw 5 lc rgb \"black\",'Bigcross-iteration' u 1:(\$4) title \"INDE\" w lp pt 6 ps 2 lt 3 lw 5 lc rgb \"black\",'Bigcross-iteration' u 1:(\$5) title \"UniK\" w lp pt 7 ps 2 lt 4 lw 5 lc rgb \"black\"
"
echo "Bigcross-iteration.eps"
echo "$cmd" | gnuplot


==> graph/gnuplot/Bigcross-iteration_copy.sh <==
cmd="
set logscale y
set key above width -1 vertical maxrows 2
set xrange [1:60]
set yrange [1:20]
set terminal postscript eps enhanced color 32
set output \"Bigcross-iteration.eps\"
set title \"BigCross\" font \"Calibri-Bold, 32\" offset 0,-0.5,0
set tmargin 1.5
set rmargin 2
set lmargin 4.5
set bmargin 3
set key at graph 0.4, 1.0 font \"Calibri, 32\"
set ytics font \"Calibri, 32\" rotate offset 1,0,0 
set xtics (1, 10, 20, 30, 40, 50, 60) font \"Calibri, 32\"

set ylabel \"Running Time (s)\" font \"Calibri-Bold, 32\" offset 2,1,0 
set xlabel \"{/Calibri-Bold-Oblique iteration}\" font \"Calibri-Bold, 32\" offset 0,0.5,0


set boxwidth 0.8
set size 1,1.3

plot 'Bigcross-iteration' u 1:(\$2)title \"SEQU\" w lp pt 1 ps 2 lt 1 lw 5 lc rgb \"black\", 'Bigcross-iteration' u 1:(\$4) title \"INDE\" w lp pt 2 ps 2 lt 2 lw 5 lc rgb \"black\",'Bigcross-iteration' u 1:(\$3) title \"UniK\" w lp pt 6 ps 2 lt 3 lw 5 lc rgb \"black\",'Bigcross-iteration' u 1:(\$5) title \"UTune\" w lp pt 7 ps 2 lt 4 lw 5 lc rgb \"black\"
"
echo "Bigcross-iteration.eps"
echo "$cmd" | gnuplot


==> graph/gnuplot/FastText-N-time.sh <==
alg_c=4
dfile="FastText-N-time"
epsfile="FastText-N-time.eps"
height=20
alg1=FR
alg2=VO
alg3=DC

echo "$epsfile"
cmd="
set term postscript enhanced eps 32
set output \"${epsfile}\"
set logscale y 10
set format y \"10^{%L}\"
set tmargin 1.5
set rmargin 0.5
set lmargin 4.5
set bmargin 3

set xrange [ 0:  28]
set yrange [ 0.01: \"${height}\"]
set ytics offset 0.8,0 font \"Calibri, 32\" offset 1,0,0
set title \"FastText\" font \"Calibri-Bold, 32\" offset 0,-0.5,0
set xtics font \"Calibri, 32\"
set xtics scale 0 offset 1.5, 0 font\"Calibri, 32\" ( \"10^{3}\" 1,  \"5*10^{3}\" 5, \"10^{4}\" 9, \"5*10^{4}\" 13, \"10^{5}\" 17, \"5*10^{5}\" 21, \"10^{6}\" 25)

set ylabel offset 1.8, 0 \"CPU Cost ( s )\"   font  \"Calibri-Bold, 32\" 

set xlabel offset 0.1, 0.5 \"{/Calibri-Bold-Oblique N}\"   font  \"Calibri-Bold, 32\" 


set key  left   font 'Calibri,32' spacing 0.7
set boxwidth 0.6
set size 1, 1

plot '$dfile' using ((\$1)-1)*${alg_c}+1:(\$2)  title \"Assignment\" with boxes fill pattern 1 lt 1 lw 2,\
	'$dfile' using ((\$1)-1)*${alg_c}+1:(\$4)  title \"Refinement\" with boxes fill pattern 0 lt 1 lw 2,\
	'$dfile' using ((\$1)-1)*${alg_c}+1:(\$2)  notitle with boxes fill pattern 1 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+1:(\$4+0.3*\"${height}\"):(10) notitle with labels rotate font \"Calibri,32\",\
     '$dfile' using ((\$1)-1)*${alg_c}+1.6:(\$7)   notitle with boxes fill pattern 0 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+1.6:(\$5)   notitle with boxes fill pattern 1 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+1.6:(\$7+0.3*\"${height}\"):(10) notitle with labels rotate font \"Calibri,32\",\
     '$dfile' using ((\$1)-1)*${alg_c}+2.2:(\$10)   notitle with boxes fill pattern 0 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.2:(\$8)   notitle with boxes fill pattern 1 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.2:(\$10+0.3*\"${height}\"):(1) notitle with labels rotate font \"Calibri,32\",\
     '$dfile' using ((\$1)-1)*${alg_c}+2.8:(\$13)   notitle with boxes fill pattern 0 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.8:(\$11)   notitle with boxes fill pattern 1 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.8:(\$13+0.3*\"${height}\"):(1) notitle with labels rotate font \"Calibri,32\"
"
echo "$cmd" | gnuplot




==> graph/gnuplot/FastText-d-time.sh <==
alg_c=4
dfile="FastText-d-time"
epsfile="FastText-d-time.eps"
height=100
alg1=FR
alg2=VO
alg3=DC

echo "$epsfile"
cmd="
set term postscript enhanced eps 32
set output \"${epsfile}\"
set logscale y 10
set format y \"10^{%L}\"
set tmargin 1.5
set rmargin 0.5
set lmargin 4.5
set bmargin 3

set xrange [ 0:  28]
set yrange [ 0.005: \"${height}\"]
set ytics offset 0.8,0 font \"Calibri, 32\" offset 1,0,0
set title \"FastText\" font \"Calibri-Bold, 32\" offset 0,-0.5,0
set xtics font \"Calibri, 32\"
set xtics scale 0 offset 1.5, 0 font\"Calibri, 32\" ( \"10\" 1,  \"50\" 5, \"100\" 9, \"150\" 13, \"200\" 17, \"250\" 21, \"300\" 25)

set ylabel offset 1.8, 0 \"CPU Cost ( s )\"   font  \"Calibri-Bold, 32\" 

set xlabel offset 0.1, 0.5 \"{/Calibri-Bold-Oblique d}\"   font  \"Calibri-Bold, 32\" 


set key  left   font 'Calibri,32' spacing 0.7
set boxwidth 0.6
set size 1, 1

plot '$dfile' using ((\$1)-1)*${alg_c}+1:(\$2)  title \"Assignment\" with boxes fill pattern 1 lt 1 lw 2,\
	'$dfile' using ((\$1)-1)*${alg_c}+1:(\$4)  title \"Refinement\" with boxes fill pattern 0 lt 1 lw 2,\
	'$dfile' using ((\$1)-1)*${alg_c}+1:(\$2)  notitle with boxes fill pattern 1 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+1:(\$4+0.3*\"${height}\"):(10) notitle with labels rotate font \"Calibri,32\",\
     '$dfile' using ((\$1)-1)*${alg_c}+1.6:(\$7)   notitle with boxes fill pattern 0 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+1.6:(\$5)   notitle with boxes fill pattern 1 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+1.6:(\$7+0.3*\"${height}\"):(10) notitle with labels rotate font \"Calibri,32\",\
     '$dfile' using ((\$1)-1)*${alg_c}+2.2:(\$10)   notitle with boxes fill pattern 0 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.2:(\$8)   notitle with boxes fill pattern 1 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.2:(\$10+0.3*\"${height}\"):(1) notitle with labels rotate font \"Calibri,32\",\
     '$dfile' using ((\$1)-1)*${alg_c}+2.8:(\$13)   notitle with boxes fill pattern 0 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.8:(\$11)   notitle with boxes fill pattern 1 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.8:(\$13+0.3*\"${height}\"):(1) notitle with labels rotate font \"Calibri,32\"
"
echo "$cmd" | gnuplot




==> graph/gnuplot/FastText-k-time.sh <==
alg_c=4
dfile="FastText-k-time"
epsfile="FastText-k-time.eps"
height=10000
alg1=FR
alg2=VO
alg3=DC

echo "$epsfile"
cmd="
set term postscript enhanced eps 32
set output \"${epsfile}\"
set logscale y 10
set format y \"10^{%L}\"
set tmargin 1.5
set rmargin 0.5
set lmargin 4.5
set bmargin 3

set xrange [ 0:  28]
set yrange [ 0.005: \"${height}\"]
set ytics offset 0.8,0 font \"Calibri, 32\" offset 1,0,0
set title \"FastText\" font \"Calibri-Bold, 32\" offset 0,-0.5,0
set xtics font \"Calibri, 32\"
set xtics scale 0 offset 1.5, 0 font\"Calibri, 32\" ( \"10\" 1,  \"50\" 5, \"100\" 9, \"200\" 13, \"400\" 17, \"800\" 21, \"1000\" 25)

set ylabel offset 1.8, 0 \"CPU Cost ( s )\"   font  \"Calibri-Bold, 32\" 

set xlabel offset 0.1, 0.5 \"{/Calibri-Bold-Oblique k}\"   font  \"Calibri-Bold, 32\" 


set key  left   font 'Calibri,32' spacing 0.7
set boxwidth 0.6
set size 1, 1

plot '$dfile' using ((\$1)-1)*${alg_c}+1:(\$2)  title \"Assignment\" with boxes fill pattern 1 lt 1 lw 2,\
	'$dfile' using ((\$1)-1)*${alg_c}+1:(\$4)  title \"Refinement\" with boxes fill pattern 0 lt 1 lw 2,\
	'$dfile' using ((\$1)-1)*${alg_c}+1:(\$2)  notitle with boxes fill pattern 1 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+1:(\$4+0.3*\"${height}\"):(10) notitle with labels rotate font \"Calibri,32\",\
     '$dfile' using ((\$1)-1)*${alg_c}+1.6:(\$7)   notitle with boxes fill pattern 0 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+1.6:(\$5)   notitle with boxes fill pattern 1 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+1.6:(\$7+0.3*\"${height}\"):(10) notitle with labels rotate font \"Calibri,32\",\
     '$dfile' using ((\$1)-1)*${alg_c}+2.2:(\$10)   notitle with boxes fill pattern 0 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.2:(\$8)   notitle with boxes fill pattern 1 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.2:(\$10+0.3*\"${height}\"):(1) notitle with labels rotate font \"Calibri,32\",\
     '$dfile' using ((\$1)-1)*${alg_c}+2.8:(\$13)   notitle with boxes fill pattern 0 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.8:(\$11)   notitle with boxes fill pattern 1 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.8:(\$13+0.3*\"${height}\"):(1) notitle with labels rotate font \"Calibri,32\"
"
echo "$cmd" | gnuplot




==> graph/gnuplot/NYC-N.sh <==
cmd="
set logscale x
#set key above width -1 vertical maxrows 3
set xrange [1:1000]
set yrange [0:8]
set terminal postscript eps enhanced color 32
set output \"NYC-N.eps\"
#set title \"NYC-Taxi\" font \"Calibri-Bold, 40\" offset 0,-0.5,0
set tmargin 1
set rmargin 2.5
set lmargin 4.5
set bmargin 3
#set key at graph 0.6, 1.0 font \"Calibri, 28\"
set key above vertical font 'Calibri,14' spacing 0.1 maxrows 1
unset key
set ytics font \"Calibri, 40\" offset 1,0,0 
set xtics (1, 5, 10, 50, 100, 500) font \"Calibri, 40\"

set ylabel \"Speedup\" font \"Calibri-Bold, 40\" offset 2,1,0 
set xlabel \"{/Calibri-Bold-Oblique n (x1000)}\" font \"Calibri-Bold, 40\" offset 0.5,0.5,0


set boxwidth 0.8
set size 1,1

#,'NYC-N' u 1:(\$3) title \"NYC-SEQU\" w lp pt 8 ps 4 lt 2 lw 5 lc rgb \"black\",'NYC-N' u 1:(\$5) title \"NYC-INDE\" w lp pt 6 ps 4 lt 3 lw 5 lc rgb \"black\",'NYC-N' u 1:(\$4) title \"NYC-UniK\" w lp pt 7 ps 4 lt 4 lw 5 lc rgb \"black\"

plot 'NYC-N' u 1:(\$6)title \"SEQU\" w lp pt 2 ps 4 lt 2 lw 5 lc rgb \"black\",'NYC-N' u 1:(\$7)title \"INDE\" w lp pt 6 ps 4 lt 3 lw 5 lc rgb \"black\",'NYC-N' u 1:(\$8)title \"UniK\" w lp pt 7 ps 4 lt 4 lw 5 lc rgb \"black\"
"
echo "NYC-N.eps"
echo "$cmd" | gnuplot


==> graph/gnuplot/NYC-capacity.sh <==
cmd="
#set logscale y
set key above width -1 vertical maxrows 2
set xrange [10:60]
set yrange [0:5]
set terminal postscript eps enhanced color 32
set output \"NYC-capacity.eps\"
#set title \"NYC-Taxi\" font \"Calibri-Bold, 40\" offset 0,-0.5,0
set tmargin 1
set rmargin 2
set lmargin 4.5
set bmargin 3
set key at graph 0.6, 1.0 font \"Calibri, 28\"
unset key
set ytics font \"Calibri, 40\" offset 1,0,0 
set xtics (10, 20, 30, 40, 50, 60) font \"Calibri, 40\"

set ylabel \"Speedup\" font \"Calibri-Bold, 40\" offset 2,1,0 
set xlabel \"{/Calibri-Bold-Oblique f}\" font \"Calibri-Bold, 40\" offset 0,0.5,0


set boxwidth 0.8
set size 1,1

plot 'NYC-capacity' u 1:(\$7)title \"Cross-INDE\" w lp pt 6 ps 4 lt 3 lw 5 lc rgb \"black\",'NYC-capacity' u 1:(\$8)title \"Cross-UniK\" w lp pt 7 ps 4 lt 4 lw 5 lc rgb \"black\"
"

echo "NYC-capacity.eps"
echo "$cmd" | gnuplot


==> graph/gnuplot/NYC-d.sh <==
cmd="
#set logscale x
set key above width -1 vertical maxrows 3
set xrange [10:50]
set yrange [0:5]
set terminal postscript eps enhanced color 32
set output \"NYC-d.eps\"
#set title \"NYC-Taxi\" font \"Calibri-Bold, 40\" offset 0,-0.5,0
set tmargin 1
set rmargin 2
set lmargin 4.5
set bmargin 3
set key at graph 0.5, 1.0 font \"Calibri, 28\"
unset key
set ytics font \"Calibri, 40\" offset 1,0,0 
set xtics (10, 20, 30, 40, 50) font \"Calibri, 40\"

set ylabel \"Speedup\" font \"Calibri-Bold, 40\" offset 2,1,0 
set xlabel \"{/Calibri-Bold-Oblique d}\" font \"Calibri-Bold, 40\" offset 0,0.5,0


set boxwidth 0.8
set size 1,1
#,'NYC-d' u 1:(\$3) title \"Covtype-SEQU\" w lp pt 8 ps 4 lt 2 lw 5 lc rgb \"black\",'NYC-d' u 1:(\$4) title \"Covtype-INDE\" w lp pt 6 ps 4 lt 3 lw 5 lc rgb \"black\",'NYC-d' u 1:(\$5) title \"Covtype-UniK\" w lp pt 7 ps 4 lt 4 lw 5 lc rgb \"black\"


plot 'NYC-d' u 1:(\$6)title \"Cross-SEQU\" w lp pt 2 ps 4 lt 2 lw 5 lc rgb \"black\",'NYC-d' u 1:(\$7)title \"Cross-INDE\" w lp pt 6 ps 4 lt 3 lw 5 lc rgb \"black\",'NYC-d' u 1:(\$8)title \"Cross-UniK\" w lp pt 7 ps 4 lt 4 lw 5 lc rgb \"black\"
"
echo "NYC-d.eps"
echo "$cmd" | gnuplot


==> graph/gnuplot/NYC-it.sh <==
cmd="
set logscale y
#set key above width -1 vertical maxrows 2
set xrange [1:36]
set yrange [0.03:1]
set terminal postscript eps enhanced color 32
set output \"NYC-it.eps\"
set title \"KeggUndirected\" font \"Calibri-Bold, 40\" offset 0,-1,0
set tmargin 1.5
set rmargin 2
set lmargin 5.5
set bmargin 3
#set key at graph 0.4, 1.0 font \"Calibri, 40\"
set key above vertical font 'Calibri,24' spacing 0.1 maxrows 1
unset key

set ytics font \"Calibri, 40\" offset 1,0,0 
set xtics (1, 10, 20, 30, 40, 50, 60) font \"Calibri, 40\"

set ylabel \"Running Time (s)\" font \"Calibri-Bold, 40\" offset 2,1,0 
set xlabel \"{/Calibri-Bold-Oblique iteration}\" font \"Calibri-Bold, 40\" offset 0,0.5,0


set boxwidth 0.8
set size 1,1.3

plot 'NYC-it' u 1:(\$2)title \"LLOY\" w lp pt 1 ps 2 lt 1 lw 5 lc rgb \"black\", 'NYC-it' u 1:(\$3) title \"SEQU\" w lp pt 2 ps 2 lt 2 lw 5 lc rgb \"black\",'NYC-it' u 1:(\$4) title \"INDE\" w lp pt 6 ps 2 lt 3 lw 5 lc rgb \"black\",'NYC-it' u 1:(\$5) title \"UniK\" w lp pt 7 ps 2 lt 4 lw 5 lc rgb \"black\"
"
echo "NYC-it.eps"
echo "$cmd" | gnuplot


==> graph/gnuplot/NYC-it_copy.sh <==
cmd="
set logscale y
set key above width -1 vertical maxrows 2
set xrange [1:60]
set yrange [0.05:15]
set terminal postscript eps enhanced color 32
set output \"NYC-it.eps\"
set title \"NYC-Taxi\" font \"Calibri-Bold, 32\" offset 0,-0.5,0
set tmargin 1.5
set rmargin 2
set lmargin 4.5
set bmargin 3
set key at graph 0.4, 1.0 font \"Calibri, 32\"
set ytics font \"Calibri, 32\" rotate offset 1,0,0 
set xtics (1, 10, 20, 30, 40, 50, 60) font \"Calibri, 32\"

set ylabel \"Running Time (s)\" font \"Calibri-Bold, 32\" offset 2,1,0 
set xlabel \"{/Calibri-Bold-Oblique iteration}\" font \"Calibri-Bold, 32\" offset 0,0.5,0


set boxwidth 0.8
set size 1,1.3

plot 'NYC-it' u 1:(\$2)title \"SEQU\" w lp pt 1 ps 2 lt 1 lw 5 lc rgb \"black\", 'NYC-it' u 1:(\$3) title \"INDE\" w lp pt 2 ps 2 lt 2 lw 5 lc rgb \"black\",'NYC-it' u 1:(\$4) title \"UniK\" w lp pt 6 ps 2 lt 3 lw 5 lc rgb \"black\",'NYC-it' u 1:(\$5) title \"UTune\" w lp pt 7 ps 2 lt 4 lw 5 lc rgb \"black\"
"
echo "NYC-it.eps"
echo "$cmd" | gnuplot


==> graph/gnuplot/NYC-k.sh <==
cmd="
set logscale x
set key above width -1 vertical maxrows 3
set xrange [10:1000]
set yrange [0:10]
set terminal postscript eps enhanced color 32
set output \"NYC-k.eps\"
#set title \"NYC-Taxi\" font \"Calibri-Bold, 40\" offset 0,-0.5,0
set tmargin 1
set rmargin 2.5
set lmargin 4.5
set bmargin 3
set key at graph 0.6, 1.0 font \"Calibri, 28\"
unset key
set ytics font \"Calibri, 40\" offset 1,0,0 
set xtics (10, 200, 1000) font \"Calibri, 40\"

set ylabel \"Speedup\" font \"Calibri-Bold, 40\" offset 2.4,1,0 
set xlabel \"{/Calibri-Bold-Oblique k}\" font \"Calibri-Bold, 40\" offset 0.5,0.5,0


set boxwidth 0.8
set size 1,1

plot 'NYC-N' u 1:(\$6)title \"SEQU\" w lp pt 2 ps 4 lt 2 lw 5 lc rgb \"black\",'NYC-N' u 1:(\$7)title \"INDE\" w lp pt 6 ps 4 lt 3 lw 5 lc rgb \"black\",'NYC-N' u 1:(\$8)title \"UniK\" w lp pt 7 ps 4 lt 4 lw 5 lc rgb \"black\"
"
echo "NYC-k.eps"
echo "$cmd" | gnuplot


==> graph/gnuplot/all.sh <==
./Bigcross-iteration.sh
./NYC-capacity.sh
./NYC-d.sh
./NYC-it.sh
./NYC-k.sh
./NYC-N.sh
./index-cluster-n.sh
./index-cluster-d.sh
./index-cluster-k.sh
./index-construct-d.sh
./index-construct-n.sh


==> graph/gnuplot/index-cluster-d.sh <==
cmd="
set logscale y
set key above width -1 vertical maxrows 2
set xrange [2:50]
set yrange [0.001:0.05]
set format y \"10^{%L}\"
set terminal postscript eps enhanced color 32
set output \"index-cluster-d.eps\"
set title \"Clustering\" font \"Calibri-Bold, 40\" offset 0,-1,0
set tmargin 1.5
set rmargin 2
set lmargin 6
set bmargin 3
set key at graph 0.4, 1.0 font \"Calibri, 40\"
set ytics font \"Calibri, 40\" offset 1,0,0 
set xtics (2, 10, 20, 30, 40, 50) font \"Calibri, 40\"

set ylabel \"Running Time (s)\" font \"Calibri-Bold, 40\" offset 0.5,1,0 
set xlabel \"{/Calibri-Bold-Oblique d}\" font \"Calibri-Bold, 40\" offset 0,0.5,0
unset key


set boxwidth 0.8
set size 1,1.3

plot 'index-clu-d' u 1:(\$2)title \"LLOY\" w lp pt 1 ps 4 lt 1 lw 5 lc rgb \"black\", 'index-clu-d' u 1:(\$3) title \"SEQU\" w lp pt 2 ps 4 lt 2 lw 5 lc rgb \"black\",'index-clu-d' u 1:(\$4) title \"INDE\" w lp pt 7 ps 4 lt 3 lw 5 lc rgb \"black\",'index-clu-d' u 1:(\$5) title \"UniK\" w lp pt 6 ps 4 lt 4 lw 5 lc rgb \"black\",'index-clu-d' u 1:(\$6) title \"Cover-tree\" w lp pt 8 ps 4 lt 5 lw 5 lc rgb \"black\"
"
echo "NYC-it.eps"
echo "$cmd" | gnuplot


==> graph/gnuplot/index-cluster-k.sh <==
cmd="
set logscale y
set key above width -1 vertical maxrows 2
set xrange [10:1000]
#set xrange [ 0:  29]
set yrange [0.001:0.5]
set format y \"10^{%L}\"
set terminal postscript eps enhanced color 32
set output \"index-cluster-k.eps\"
set title \"Clustering\" font \"Calibri-Bold, 40\" offset 0,-1,0
set tmargin 1.5
set rmargin 3
set lmargin 6
set bmargin 3
set key at graph 0.4, 1.0 font \"Calibri, 40\"
set ytics font \"Calibri, 40\" offset 1,0,0 
set xtics (10, 100, 400, 700, 1000) font \"Calibri, 40\"
#set xtics font fontXtics scale 0 offset 1.5, 0 ( \"2\" 2,  \"10\" 6, \"100\" 10, \"200\" 14,  \"300\" 18, \"400\" 22, \"500\"  26)


set ylabel \"Running Time (s)\" font \"Calibri-Bold, 40\" offset 0.5,1,0 
set xlabel \"{/Calibri-Bold-Oblique k}\" font \"Calibri-Bold, 40\" offset 0,0.5,0

unset key

set boxwidth 0.8
set size 1,1.3

plot 'index-clu-k' u 1:(\$2)title \"kdtree\" w lp pt 1 ps 4 lt 1 lw 5 lc rgb \"black\", 'index-clu-k' u 1:(\$3) title \"Ball\" w lp pt 2 ps 4 lt 2 lw 5 lc rgb \"black\",'index-clu-k' u 1:(\$5) title \"HKT\" w lp pt 7 ps 4 lt 3 lw 5 lc rgb \"black\",'index-clu-k' u 1:(\$4) title \"Mtree\" w lp pt 6 ps 4 lt 4 lw 5 lc rgb \"black\",'index-clu-k' u 1:(\$6) title \"Cover-tree\" w lp pt 8 ps 4 lt 5 lw 5 lc rgb \"black\"
"
echo "NYC-it.eps"
echo "$cmd" | gnuplot


==> graph/gnuplot/index-cluster-n.sh <==
cmd="
set logscale y
set logscale x
set key above width -1 vertical maxrows 2
set yrange [0.001:1]
set format y \"10^{%L}\"
set format x \"10^{%L}\"
set terminal postscript eps enhanced color 32
set output \"index-cluster-n.eps\"
set title \"Clustering\" font \"Calibri-Bold, 40\" offset 0,-1,0
set tmargin 1.5
set rmargin 2.8
set lmargin 6
set bmargin 3
set key at graph 0.4, 1.0 font \"Calibri, 40\"
unset key
set ytics font \"Calibri, 40\" offset 1,0,0 
set xtics (100, 1000, 10000, 100000, 1000000) font \"Calibri, 40\"

set ylabel \"Running Time (s)\" font \"Calibri-Bold, 40\" offset 0.5,1,0 
set xlabel \"{/Calibri-Bold-Oblique n}\" font \"Calibri-Bold, 40\" offset 0,0.5,0


set boxwidth 0.8
set size 1,1.3

plot 'index-clu-n' u 1:(\$2)title \"kd-tree\" w lp pt 1 ps 4 lt 1 lw 5 lc rgb \"black\", 'index-clu-n' u 1:(\$3) title \"Ball-tree\" w lp pt 2 ps 4 lt 2 lw 5 lc rgb \"black\",'index-clu-n' u 1:(\$4) title \"M-tree\" w lp pt 6 ps 4 lt 3 lw 5 lc rgb \"black\",'index-clu-n' u 1:(\$5) title \"HKT\" w lp pt 7 ps 4 lt 4 lw 5 lc rgb \"black\",'index-clu-n' u 1:(\$6) title \"Cover-tree\" w lp pt 8 ps 4 lt 5 lw 5 lc rgb \"black\"
"
echo "NYC-it.eps"
echo "$cmd" | gnuplot


==> graph/gnuplot/index-construct-d.sh <==
cmd="
set logscale y
set key above vertical font 'Calibri,14' spacing 0.2 maxrows 1
set xrange [2:50]
set yrange [0.0001:1]
set format y \"10^{%L}\"
set terminal postscript eps enhanced color 32
set output \"index-construct-d.eps\"
set title \"Construction\" font \"Calibri-Bold, 40\" offset 0,-1,0
set tmargin 1.5
set rmargin 2
set lmargin 6
set bmargin 3
set key at graph 0.4, 1.0 font \"Calibri, 40\"
set ytics font \"Calibri, 40\" offset 1,0,0 
set xtics (2, 10, 20, 30, 40, 50) font \"Calibri, 40\"

set ylabel \"Running Time (s)\" font \"Calibri-Bold, 40\" offset 0.5,1,0 
set xlabel \"{/Calibri-Bold-Oblique d}\" font \"Calibri-Bold, 40\" offset 0,0.5,0

unset key

set boxwidth 0.8
set size 1,1.3

plot 'index-con-d' u 1:(\$6)title \"LLOY\" w lp pt 1 ps 4 lt 1 lw 5 lc rgb \"black\", 'index-con-d' u 1:(\$2) title \"SEQU\" w lp pt 2 ps 4 lt 2 lw 5 lc rgb \"black\",'index-con-d' u 1:(\$4) title \"INDE\" w lp pt 6 ps 4 lt 3 lw 5 lc rgb \"black\",'index-con-d' u 1:(\$5) title \"UniK\" w lp pt 7 ps 4 lt 4 lw 5 lc rgb \"black\", 'index-con-d' u 1:(\$3) title \"Cover-tree\" w lp pt 8 ps 4 lt 5 lw 5 lc rgb \"black\"
"
echo "NYC-it.eps"
echo "$cmd" | gnuplot


==> graph/gnuplot/index-construct-n.sh <==
cmd="
set logscale y
set logscale x
set key above vertical font 'Calibri,24' spacing 0.1 maxrows 1
#set xrange [100:1000000]
set yrange [0.001:100]
set format y \"10^{%L}\"
set format x \"10^{%L}\"
set terminal postscript eps enhanced color 32
set output \"index-construct-n.eps\"
set title \"Construction\" font \"Calibri-Bold, 40\" offset 0,-1,0
set tmargin 1.5
set rmargin 2.8
set lmargin 6
set bmargin 3
set key at graph 0.4, 1.2 font \"Calibri, 24\"
unset key
set ytics font \"Calibri, 40\" offset 1,0,0 
set xtics (100, 1000, 10000, 100000, 1000000) font \"Calibri, 40\"

set ylabel \"Running Time (s)\" font \"Calibri-Bold, 40\" offset 0.5,1,0 
set xlabel \"{/Calibri-Bold-Oblique n}\" font \"Calibri-Bold, 40\" offset 0,0.5,0


set boxwidth 0.8
set size 1,1.3

plot 'index-con-n' u 1:(\$2)title \"kd-tree\" w lp pt 1 ps 4 lt 1 lw 5 lc rgb \"black\", 'index-con-n' u 1:(\$3) title \"Ball-tree\" w lp pt 2 ps 4 lt 2 lw 5 lc rgb \"black\",'index-con-n' u 1:(\$4) title \"M-tree\" w lp pt 6 ps 4 lt 3 lw 5 lc rgb \"black\",'index-con-n' u 1:(\$5) title \"HKT\" w lp pt 7 ps 4 lt 4 lw 5 lc rgb \"black\",'index-con-n' u 1:(\$6) title \"Cover-tree\" w lp pt 8 ps 4 lt 5 lw 5 lc rgb \"black\"
"
echo "NYC-it.eps"
echo "$cmd" | gnuplot


==> graph/gnuplot/iteration.sh <==
cmd="
set key above width -1 vertical maxrows 2
set logscale y
set format y \"10^{%L}\"
set xrange [8:50]
set yrange [0.01:5000]
set terminal postscript eps enhanced color 32
set output \"porto-all-k-dis.eps\"
set title \"Porto\" font \"Calibri-Bold, 32\" offset 0,-0.5,0
set tmargin 1.5
set rmargin 2
set lmargin 5
set bmargin 3
set key at graph 0.5, 1.0 font \"Calibri, 32\"
set ytics font \"Calibri, 32\" offset 1,0,0 
set xtics (10, 20, 30, 40, 50) font \"Calibri, 32\"

set ylabel \"CPU Cost (s)\" font \"Calibri-Bold, 32\" offset 2,1,0 
set xlabel \"{/Calibri-Bold-Oblique k}\" font \"Calibri-Bold, 32\" offset 0,0.5,0


set boxwidth 0.8
set size 1,1

plot 'porto-all-k-dis' u 1:(\$2)title \"EBD\" w lp pt 1 ps 2 lt 1 lw 5 lc rgb \"black\",'porto-all-k-dis' u 1:(\$3) title \"EDR\" w lp pt 2 ps 2 lt 2 lw 5 lc rgb \"black\",'porto-all-k-dis' u 1:(\$4) title \"DTW\" w lp pt 6 ps 2 lt 3 lw 5 lc rgb \"black\",'porto-all-k-dis' u 1:(\$5) title \"Fre\" w lp pt 7 ps 2 lt 4 lw 5 lc rgb \"black\",'porto-all-k-dis' u 1:(\$6) title \"Hau\" w lp pt 8 ps 2 lt 5 lw 5 lc rgb \"black\",'porto-all-k-dis' u 1:(\$7) title \"ERP\" w lp pt 8 ps 2 lt 6 lw 5 lc rgb \"black\"
"
echo "porto-all-k.eps"
echo "$cmd" | gnuplot


==> graph/gnuplot/node-capacity.sh <==
cmd="
set key above width -1 vertical maxrows 2
set logscale y
set format y \"10^{%L}\"
set xrange [8:50]
set yrange [0.01:5000]
set terminal postscript eps enhanced color 32
set output \"porto-all-k-dis.eps\"
set title \"Porto\" font \"Calibri-Bold, 32\" offset 0,-0.5,0
set tmargin 1.5
set rmargin 2
set lmargin 5
set bmargin 3
set key at graph 0.5, 1.0 font \"Calibri, 32\"
set ytics font \"Calibri, 32\" offset 1,0,0 
set xtics (10, 20, 30, 40, 50) font \"Calibri, 32\"

set ylabel \"CPU Cost (s)\" font \"Calibri-Bold, 32\" offset 2,1,0 
set xlabel \"{/Calibri-Bold-Oblique k}\" font \"Calibri-Bold, 32\" offset 0,0.5,0


set boxwidth 0.8
set size 1,1

plot 'porto-all-k-dis' u 1:(\$2)title \"EBD\" w lp pt 1 ps 2 lt 1 lw 5 lc rgb \"black\",'porto-all-k-dis' u 1:(\$3) title \"EDR\" w lp pt 2 ps 2 lt 2 lw 5 lc rgb \"black\",'porto-all-k-dis' u 1:(\$4) title \"DTW\" w lp pt 6 ps 2 lt 3 lw 5 lc rgb \"black\",'porto-all-k-dis' u 1:(\$5) title \"Fre\" w lp pt 7 ps 2 lt 4 lw 5 lc rgb \"black\",'porto-all-k-dis' u 1:(\$6) title \"Hau\" w lp pt 8 ps 2 lt 5 lw 5 lc rgb \"black\",'porto-all-k-dis' u 1:(\$7) title \"ERP\" w lp pt 8 ps 2 lt 6 lw 5 lc rgb \"black\"
"
echo "porto-all-k.eps"
echo "$cmd" | gnuplot


==> graph/gnuplot1/all.sh <==
./porto-all-k.sh
./porto-all-k-dis.sh
./porto-all-k-ite.sh
./porto-k-time.sh
./porto-d-time.sh
./streaming-k-time.sh
./streaming-w-time.sh

==> graph/gnuplot1/porto-all-k-dis.sh <==
cmd="
set key above width -1 vertical maxrows 2
set logscale y
set format y \"10^{%L}\"
set xrange [8:50]
set yrange [0.01:5000]
set terminal postscript eps enhanced color 32
set output \"porto-all-k-dis.eps\"
set title \"Porto\" font \"Calibri-Bold, 32\" offset 0,-0.5,0
set tmargin 1.5
set rmargin 2
set lmargin 5
set bmargin 3
set key at graph 0.5, 1.0 font \"Calibri, 32\"
set ytics font \"Calibri, 32\" offset 1,0,0 
set xtics (10, 20, 30, 40, 50) font \"Calibri, 32\"

set ylabel \"CPU Cost (s)\" font \"Calibri-Bold, 32\" offset 2,1,0 
set xlabel \"{/Calibri-Bold-Oblique k}\" font \"Calibri-Bold, 32\" offset 0,0.5,0


set boxwidth 0.8
set size 1,1

plot 'porto-all-k-dis' u 1:(\$2)title \"EBD\" w lp pt 1 ps 2 lt 1 lw 5 lc rgb \"black\",'porto-all-k-dis' u 1:(\$3) title \"EDR\" w lp pt 2 ps 2 lt 2 lw 5 lc rgb \"black\",'porto-all-k-dis' u 1:(\$4) title \"DTW\" w lp pt 6 ps 2 lt 3 lw 5 lc rgb \"black\",'porto-all-k-dis' u 1:(\$5) title \"Fre\" w lp pt 7 ps 2 lt 4 lw 5 lc rgb \"black\",'porto-all-k-dis' u 1:(\$6) title \"Hau\" w lp pt 8 ps 2 lt 5 lw 5 lc rgb \"black\",'porto-all-k-dis' u 1:(\$7) title \"ERP\" w lp pt 8 ps 2 lt 6 lw 5 lc rgb \"black\"
"
echo "porto-all-k.eps"
echo "$cmd" | gnuplot


==> graph/gnuplot1/porto-all-k.sh <==
cmd="
#set logscale y
set xrange [5:50]
set yrange [0:8]
set terminal postscript eps enhanced color 32
set output \"porto-all-k.eps\"
set title \"Porto\" font \"Calibri-Bold, 32\" offset 0,-0.5,0
set tmargin 1.5
set rmargin 2
set lmargin 5
set bmargin 3
set key at graph 0.4, 1.0 font \"Calibri, 32\"
set ytics font \"Calibri, 32\" rotate offset 1,0,0 
set xtics (5, 20, 35, 50) font \"Calibri, 32\"

set ylabel \"CPU Cost (s)\" font \"Calibri-Bold, 32\" offset 2,1,0 
set xlabel \"{/Calibri-Bold-Oblique k}\" font \"Calibri-Bold, 32\" offset 0,0.5,0


set boxwidth 0.8
set size 1,1

plot 'porto-all-k' u 1:(\$2/1000)title \"DTW\" w lp pt 1 ps 2 lt 1 lw 5 lc rgb \"black\",'porto-all-k' u 1:(\$3/1000) title \"EDR\" w lp pt 2 ps 2 lt 2 lw 5 lc rgb \"black\",'porto-all-k' u 1:(\$4/1000) title \"LCSS\" w lp pt 6 ps 2 lt 3 lw 5 lc rgb \"black\",'porto-all-k' u 1:(\$5/1000) title \"LORS\" w lp pt 7 ps 2 lt 4 lw 5 lc rgb \"black\"
"
echo "porto-all-k.eps"
echo "$cmd" | gnuplot


==> graph/gnuplot1/porto-d-time.sh <==
alg_c=4
dfile="porto-d-time"
epsfile="porto-d-time.eps"
height=10000
alg1=FR
alg2=VO
alg3=DC

echo "$epsfile"
cmd="
set term postscript enhanced eps 32
set output \"${epsfile}\"
set logscale y 10
set format y \"10^{%L}\"
set tmargin 1.5
set rmargin 0.5
set lmargin 4.5
set bmargin 3

set xrange [ 0:  20]
set yrange [ 0.005: \"${height}\"]
set ytics offset 0.8,0 font \"Calibri, 32\" offset 1,0,0
set title \"Porto\" font \"Calibri-Bold, 32\" offset 0,-0.5,0
set xtics font \"Calibri, 32\"
set xtics scale 0 offset 1.5, 0 font\"Calibri, 32\" ( \"10^{2}\" 1,  \"10^{3}\" 5, \"10^{4}\" 9, \"10^{5}\" 13, \"10^{6}\" 17)

set ylabel offset 1.8, 0 \"CPU Cost ( s )\"   font  \"Calibri-Bold, 32\" 

set xlabel offset 0.1, 0.5 \"{/Calibri-Bold-Oblique |D|}\"   font  \"Calibri-Bold, 32\" 


set key  left   font 'Calibri,32' spacing 0.7
set boxwidth 0.6
set size 1, 1

plot '$dfile' using ((\$1)-1)*${alg_c}+1:(\$2)  title \"Assignment\" with boxes fill pattern 1 lt 1 lw 2,\
	'$dfile' using ((\$1)-1)*${alg_c}+1:(\$4)  title \"Refinement\" with boxes fill pattern 0 lt 1 lw 2,\
	'$dfile' using ((\$1)-1)*${alg_c}+1:(\$2)  notitle with boxes fill pattern 1 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+1:(\$4+0.3*\"${height}\"):(10) notitle with labels rotate font \"Calibri,32\",\
     '$dfile' using ((\$1)-1)*${alg_c}+1.6:(\$7)   notitle with boxes fill pattern 0 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+1.6:(\$5)   notitle with boxes fill pattern 1 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+1.6:(\$7+0.3*\"${height}\"):(10) notitle with labels rotate font \"Calibri,32\",\
     '$dfile' using ((\$1)-1)*${alg_c}+2.2:(\$10)   notitle with boxes fill pattern 0 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.2:(\$8)   notitle with boxes fill pattern 1 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.2:(\$10+0.3*\"${height}\"):(1) notitle with labels rotate font \"Calibri,32\",\
     '$dfile' using ((\$1)-1)*${alg_c}+2.8:(\$13)   notitle with boxes fill pattern 0 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.8:(\$11)   notitle with boxes fill pattern 1 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.8:(\$13+0.3*\"${height}\"):(1) notitle with labels rotate font \"Calibri,32\"
"
echo "$cmd" | gnuplot




==> graph/gnuplot1/porto-k-time.sh <==
alg_c=4
dfile="porto-k-time"
epsfile="porto-k-time.eps"
height=50000
alg1=FR
alg2=VO
alg3=DC

echo "$epsfile"
cmd="
set term postscript enhanced eps 32
set output \"${epsfile}\"
set logscale y
set format y \"10^{%L}\"
set tmargin 1.5
set rmargin 0.5
set lmargin 4.5
set bmargin 3

set xrange [ 0:  20]
set yrange [ 1: \"${height}\"]
set ytics offset 0.8,0 font \"Calibri, 32\" offset 1,0,0 
set title \"Porto\" font \"Calibri-Bold, 32\" offset 0,-0.5,0
set xtics font \"Calibri, 32\"
set xtics scale 0 offset 1.5, 0 font\"Calibri, 32\" ( \"10\" 1,  \"20\" 5, \"30\" 9, \"40\" 13, \"50\" 17)

set ylabel offset 1.5, 0 \"CPU Cost ( s )\"   font  \"Calibri-Bold, 32\" 

set xlabel offset 0.1, 0.5 \"{/Calibri-Bold-Oblique k}\"   font  \"Calibri-Bold, 32\" 


set key  left   font 'Calibri,32' spacing 0.7
set boxwidth 0.6
set size 1, 1

plot '$dfile' using ((\$1)-1)*${alg_c}+1:(\$2)  title \"Assignment\" with boxes fill pattern 1 lt 1 lw 2,\
	'$dfile' using ((\$1)-1)*${alg_c}+1:(\$4)  title \"Refinement\" with boxes fill pattern 0 lt 1 lw 2,\
	'$dfile' using ((\$1)-1)*${alg_c}+1:(\$2)  notitle with boxes fill pattern 1 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+1:(\$4+0.3*\"${height}\"):(10) notitle with labels rotate font \"Calibri,32\",\
     '$dfile' using ((\$1)-1)*${alg_c}+1.6:(\$7)   notitle with boxes fill pattern 0 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+1.6:(\$5)   notitle with boxes fill pattern 1 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+1.6:(\$7+0.3*\"${height}\"):(10) notitle with labels rotate font \"Calibri,32\",\
     '$dfile' using ((\$1)-1)*${alg_c}+2.2:(\$13)   notitle with boxes fill pattern 0 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.2:(\$11)   notitle with boxes fill pattern 1 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.2:(\$13+0.3*\"${height}\"):(1) notitle with labels rotate font \"Calibri,32\"
"
echo "$cmd" | gnuplot




==> graph/gnuplot1/streaming-k-time.sh <==
alg_c=4
dfile="streaming-k-time"
epsfile="streaming-k-time.eps"
height=0.8
alg1=FR
alg2=VO
alg3=DC

echo "$epsfile"
cmd="
set term postscript enhanced eps 32
set output \"${epsfile}\"
set tmargin 1.5
set rmargin 0.5
set lmargin 4.5
set bmargin 3

set xrange [ 0:  20]
set yrange [ 0: \"${height}\"]
set ytics offset 0.8,0 font \"Calibri, 32\" offset 1,0,0 
set title \"N-camera\" font \"Calibri-Bold, 32\" offset 0,-0.5,0
set xtics font \"Calibri, 32\"
set xtics scale 0 offset 1.5, 0 font\"Calibri, 32\" ( \"10\" 1,  \"20\" 5, \"30\" 9, \"40\" 13, \"50\" 17)

set ylabel offset 3, 0 \"CPU Cost ( s )\"   font  \"Calibri-Bold, 32\" 

set xlabel offset 0.1, 0.5 \"{/Calibri-Bold-Oblique k}\"   font  \"Calibri-Bold, 32\" 


set key  left   font 'Calibri,32' spacing 0.7
set boxwidth 0.6
set size 1, 1

plot '$dfile' using ((\$1)-1)*${alg_c}+1:(\$4)   notitle with boxes fill pattern 0 lt 1 lw 2,\
	 '$dfile' using ((\$1)-1)*${alg_c}+1:(\$2)  title \"Data Preparing\" with boxes fill pattern 1 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+1:(\$4+0.3*\"${height}\"):(10) notitle with labels rotate font \"Calibri,32\",\
     '$dfile' using ((\$1)-1)*${alg_c}+1.6:(\$7)   notitle with boxes fill pattern 0 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+1.6:(\$5)   notitle with boxes fill pattern 1 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+1.6:(\$7+0.3*\"${height}\"):(10) notitle with labels rotate font \"Calibri,32\",\
     '$dfile' using ((\$1)-1)*${alg_c}+2.2:(\$10)   notitle with boxes fill pattern 0 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.2:(\$8)   notitle with boxes fill pattern 1 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.2:(\$10+0.3*\"${height}\"):(1) notitle with labels rotate font \"Calibri,32\"
"
echo "$cmd" | gnuplot




==> graph/gnuplot1/streaming-w-time.sh <==
alg_c=4
dfile="streaming-w-time"
epsfile="streaming-w-time.eps"
height=1
alg1=FR
alg2=VO
alg3=DC

echo "$epsfile"
cmd="
set term postscript enhanced eps 32
set output \"${epsfile}\"
set tmargin 1.5
set rmargin 0.5
set lmargin 4.5
set bmargin 3

set xrange [ 0:  20]
set yrange [ 0: \"${height}\"]
set ytics offset 0.8,0 font \"Calibri, 32\" offset 1,0,0 
set title \"N-camera\" font \"Calibri-Bold, 32\" offset 0,-0.5,0
set xtics font \"Calibri, 32\"
set xtics scale 0 offset 1.5, 0 font\"Calibri, 32\" ( \"10\" 1,  \"30\" 5, \"60\" 9, \"120\" 13, \"180\" 17)

set ylabel offset 3, 0 \"CPU Cost ( s )\"   font  \"Calibri-Bold, 32\" 

set xlabel offset 0.1, 0.5 \"{/Calibri-Bold-Oblique window (min)}\"   font  \"Calibri-Bold, 32\" 


set key  left   font 'Calibri,32' spacing 0.7
set boxwidth 0.6
set size 1, 1

plot '$dfile' using ((\$1)-1)*${alg_c}+1:(\$4)   notitle with boxes fill pattern 0 lt 1 lw 2,\
	 '$dfile' using ((\$1)-1)*${alg_c}+1:(\$2)  title \"Data Preparing\" with boxes fill pattern 1 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+1:(\$4+0.3*\"${height}\"):(10) notitle with labels rotate font \"Calibri,32\",\
     '$dfile' using ((\$1)-1)*${alg_c}+1.6:(\$7)   notitle with boxes fill pattern 0 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+1.6:(\$5)   notitle with boxes fill pattern 1 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+1.6:(\$7+0.3*\"${height}\"):(10) notitle with labels rotate font \"Calibri,32\",\
     '$dfile' using ((\$1)-1)*${alg_c}+2.2:(\$10)   notitle with boxes fill pattern 0 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.2:(\$8)   notitle with boxes fill pattern 1 lt 1 lw 2,\
     '$dfile' using ((\$1)-1)*${alg_c}+2.2:(\$10+0.3*\"${height}\"):(1) notitle with labels rotate font \"Calibri,32\"
"
echo "$cmd" | gnuplot




==> graph/python/visualize.py <==

import xml.etree.ElementTree as ET
import numpy as np
import pandas as pd
from ggplot import *
import matplotlib.pyplot as plt
tree = ET.parse('./real_single.rou.xml')
root = tree.getroot()

ts = []
rt = []

for child in root:
    if child.tag == 'vehicle':

        time_stamp = int(child.attrib['depart'])
        time_stamp = time_stamp + 79200 if time_stamp < 7200 else time_stamp - 7200

        route_type = child.attrib['route']
        if route_type == 'AB_straight' or route_type == 'CB_straight':
            route_type = 'EW_straight'
        elif route_type == 'EB_straight' or route_type == 'FB_straight':
            route_type = 'NS_straight'
        elif route_type == 'AB_left' or route_type == 'CB_left':
            route_type = 'EW_left_turn'
        elif route_type == 'EB_left' or route_type == 'FB_left':
            route_type = 'NS_left_turn'
        else: # turn right case
            route_type = 'all_right_turn'
        ts.append(time_stamp/3600)
        rt.append(route_type)

#ts = np.array(ts)
#rt = np.array(rt)

#df = pd.DataFrame({
#        'time_stamp': ts,
#        'phase': rt
#    })

ts, rt = (list(t) for t in zip(*sorted(zip(ts, rt))))

dic = {

        'all_right_turns':[],
        'EW_straight':[],
        'NS_straight':[],
        'EW_left_turn':[],
        'NS_left_turn':[],
        }

idx = np.arange(0, 49)
labels = []

for x in range(0,49):
    ew_s=0
    ns_s=0
    ew_l=0
    ns_l=0
    all_r=0
    while len(ts) > 0:
        time, rtype = ts[0], rt[0]
        if time*2 > x:
            break
        if rtype == 'EW_straight':
            ew_s += 1
        elif rtype == 'NS_straight':
            ns_s += 1
        elif rtype == 'EW_left_turn':
            ew_l += 1
        elif rtype == 'NS_left_turn':
            ns_l += 1
        else:
            all_r += 1
        del ts[0], rt[0]

    dic['EW_straight'].append(ew_s)
    dic['NS_straight'].append(ns_s)
    dic['EW_left_turn'].append(ew_l)
    dic['NS_left_turn'].append(ns_l)
    dic['all_right_turns'].append(all_r)

    if x % 12 == 0:
        labels.append('{}:00'.format(x//2))
    else:
        labels.append('')

labels[0]=''
labels[1]='00:30'
labels[-1]='24:00'

df = pd.DataFrame(dic)
df.plot(kind='bar', stacked=True, width=0.6, alpha=0.7)

#for key, val in dic.items():
#    print('{}: {}'.format(key, val))

#width=0.6
#ew_s = plt.bar(idx, dic['EW_straight'], width)
#ns_s = plt.bar(idx, dic['NS_straight'], width)
#ew_l = plt.bar(idx, dic['EW_left_turn'], width)
#ns_l = plt.bar(idx, dic['NS_left_turn'], width)
#all_r = plt.bar(idx, dic['all_right_turns'], width)

plt.ylabel('volume')
plt.yticks(np.arange(0, 2000, 200))
plt.xlabel('time')
plt.xticks(idx, labels, rotation=90)
#plt.legend((ew_s[0], ns_s[0], ew_l[0], ns_l[0], all_r[0]), ('WE-straight', 'NS-straight', 'WE-left', 'NS-left', 'right turns'))
#plt.legend((ew_s[0], ew_l[0]), ('WE-straight', 'WE-left',))
plt.show()


